Scalar perturbations in extremal Reissner-Nordstr\"om geometry: new methods at work

We study scalar radiation emitted by a particle moving along a circular orbit around a four-dimensional extremal Reissner-Nordstr\"om black hole. In particular, we calculate the energy fluxes carried by scalar waves to infinity and across the event horizon, as well as the scalar self-force acting on the particle, and express all these quantities as post-Newtonian expansions. Our results for the energy fluxes are in agreement with previous numerical findings in the literature. To solve the radial wave equation, we employ and test two distinct analytic approaches: the first is the so-called \textit{kink method}, a novel alternative stemming from quantum integrability and the second is the Mano-Suzuki-Takasugi method. The perfect agreement of the results highlights the potential of the kink method as a complementary tool for studying wave propagation in black-hole spacetimes.

==> anc_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    187762,       5284]
NotebookOptionsPosition[    183375,       5196]
NotebookOutlinePosition[    183765,       5212]
CellTagsIndexPosition[    183722,       5209]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["l=0", "Section",
 CellChangeTimes->{{4.004168913955207*^9, 
  4.004168915368046*^9}},ExpressionUUID->"342ec87f-45cd-49a1-a182-\
25d09b3ccf01"],

Cell[CellGroupData[{

Cell["In", "Subsection",
 CellChangeTimes->{{4.004168951913265*^9, 
  4.0041689534624777`*^9}},ExpressionUUID->"01e55931-b77b-47cf-8841-\
f92622839e0e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RInl0", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"3", " ", 
       SqrtBox["5"]}]}], ")"}]}], "-", 
   FractionBox[
    RowBox[{"10", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"3", " ", 
        SqrtBox["5"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"4", " ", 
           SqrtBox["5"]}]}], ")"}], " ", "EulerGamma"}]}], ")"}], " ", "Q", " ", 
     SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]"}], 
    RowBox[{"105", "+", 
     RowBox[{"47", " ", 
      SqrtBox["5"]}]}]], "+", 
   RowBox[{
    FractionBox["1", "12"], " ", 
    RowBox[{"(", 
     RowBox[{"5", "-", 
      RowBox[{"3", " ", 
       SqrtBox["5"]}]}], ")"}], " ", 
    SuperscriptBox["r", "2"], " ", 
    SuperscriptBox["\[Eta]", "2"], " ", 
    SuperscriptBox["\[Omega]", "2"]}], "+", 
   RowBox[{
    FractionBox["1", "240"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"3", " ", 
       SqrtBox["5"]}]}], ")"}], " ", "r", " ", 
    SuperscriptBox["\[Eta]", "4"], " ", 
    SuperscriptBox["\[Omega]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "200"}], " ", "Q"}], "+", 
      RowBox[{
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"5", " ", "\[ImaginaryI]", " ", "Q", " ", 
      SuperscriptBox["\[Eta]", "5"], " ", "\[Omega]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"4", " ", 
            SqrtBox["5"]}]}], ")"}], " ", "Q"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"4", " ", 
               SqrtBox["5"]}]}], ")"}], " ", "EulerGamma"}]}], ")"}], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"105", "+", 
        RowBox[{"47", " ", 
         SqrtBox["5"]}]}], ")"}], " ", "r"}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{"33825", "+", 
        RowBox[{"15127", " ", 
         SqrtBox["5"]}]}], ")"}], " ", 
      SuperscriptBox["r", "2"]}]], "\[ImaginaryI]", " ", "Q", " ", 
    SuperscriptBox["\[Eta]", "7"], " ", "\[Omega]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"120", " ", 
       RowBox[{"(", 
        RowBox[{"2889", "+", 
         RowBox[{"1292", " ", 
          SqrtBox["5"]}]}], ")"}], " ", 
       SuperscriptBox["Q", "2"]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"(", 
        RowBox[{"13403", "+", 
         RowBox[{"5994", " ", 
          SqrtBox["5"]}], "+", 
         RowBox[{"20", " ", 
          RowBox[{"(", 
           RowBox[{"2889", "+", 
            RowBox[{"1292", " ", 
             SqrtBox["5"]}]}], ")"}], " ", "EulerGamma"}]}], ")"}], " ", "Q", 
       " ", 
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2207", "+", 
         RowBox[{"987", " ", 
          SqrtBox["5"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5778", "+", 
            RowBox[{"2584", " ", 
             SqrtBox["5"]}]}], ")"}], " ", "EulerGamma"}]}], ")"}], " ", 
       SuperscriptBox["r", "6"], " ", 
       SuperscriptBox["\[Omega]", "4"]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"504", " ", 
          RowBox[{"(", 
           RowBox[{"33825", "+", 
            RowBox[{"15127", " ", 
             SqrtBox["5"]}]}], ")"}]}]]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"168", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "103304"}], "-", 
            RowBox[{"46199", " ", 
             SqrtBox["5"]}], "-", 
            RowBox[{"60", " ", 
             RowBox[{"(", 
              RowBox[{"6460", "+", 
               RowBox[{"2889", " ", 
                SqrtBox["5"]}]}], ")"}], " ", "EulerGamma"}], "+", 
            RowBox[{"60", " ", 
             RowBox[{"(", 
              RowBox[{"2889", "+", 
               RowBox[{"1292", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox["EulerGamma", "2"]}], "-", 
            RowBox[{"10", " ", 
             RowBox[{"(", 
              RowBox[{"2889", "+", 
               RowBox[{"1292", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["Q", "2"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "-", 
         RowBox[{"952", " ", 
          RowBox[{"(", 
           RowBox[{"2889", "+", 
            RowBox[{"1292", " ", 
             SqrtBox["5"]}]}], ")"}], " ", "Q", " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2889", "+", 
            RowBox[{"1292", " ", 
             SqrtBox["5"]}]}], ")"}], " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["\[Omega]", "6"]}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"60", " ", 
        RowBox[{"(", 
         RowBox[{"2889", "+", 
          RowBox[{"1292", " ", 
           SqrtBox["5"]}]}], ")"}], " ", 
        SuperscriptBox["Q", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["Q", "2"], " ", "\[Omega]"}], "r"], "]"}]}], 
       RowBox[{"33825", "+", 
        RowBox[{"15127", " ", 
         SqrtBox["5"]}]}]]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"181440", " ", 
         RowBox[{"(", 
          RowBox[{"33825", "+", 
           RowBox[{"15127", " ", 
            SqrtBox["5"]}]}], ")"}], " ", "r"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "725760"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "27005"}], "-", 
            RowBox[{"12077", " ", 
             SqrtBox["5"]}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{"2889", "+", 
               RowBox[{"1292", " ", 
                SqrtBox["5"]}]}], ")"}], " ", "EulerGamma"}]}], ")"}], " ", 
          SuperscriptBox["Q", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{"10080", " ", 
          RowBox[{"(", 
           RowBox[{"81592", "+", 
            RowBox[{"36489", " ", 
             SqrtBox["5"]}], "-", 
            RowBox[{"60", " ", 
             RowBox[{"(", 
              RowBox[{"6460", "+", 
               RowBox[{"2889", " ", 
                SqrtBox["5"]}]}], ")"}], " ", "EulerGamma"}], "+", 
            RowBox[{"60", " ", 
             RowBox[{"(", 
              RowBox[{"2889", "+", 
               RowBox[{"1292", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox["EulerGamma", "2"]}], "-", 
            RowBox[{"10", " ", 
             RowBox[{"(", 
              RowBox[{"2889", "+", 
               RowBox[{"1292", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["Q", "2"], " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "4"]}], "-", 
         RowBox[{"13296", " ", 
          RowBox[{"(", 
           RowBox[{"2889", "+", 
            RowBox[{"1292", " ", 
             SqrtBox["5"]}]}], ")"}], " ", "Q", " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["\[Omega]", "6"]}], "+", 
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{"2889", "+", 
            RowBox[{"1292", " ", 
             SqrtBox["5"]}]}], ")"}], " ", 
          SuperscriptBox["r", "9"], " ", 
          SuperscriptBox["\[Omega]", "8"]}]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"10", " ", 
        RowBox[{"(", 
         RowBox[{"2889", "+", 
          RowBox[{"1292", " ", 
           SqrtBox["5"]}]}], ")"}], " ", 
        SuperscriptBox["Q", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "Q"}], "+", 
          RowBox[{
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["Q", "2"], " ", "\[Omega]"}], "r"], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"33825", "+", 
          RowBox[{"15127", " ", 
           SqrtBox["5"]}]}], ")"}], " ", "r"}]]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "27941760"}], " ", 
          RowBox[{"(", 
           RowBox[{"108655", "+", 
            RowBox[{"48592", " ", 
             SqrtBox["5"]}], "+", 
            RowBox[{"20", " ", 
             RowBox[{"(", 
              RowBox[{"2889", "+", 
               RowBox[{"1292", " ", 
                SqrtBox["5"]}]}], ")"}], " ", "EulerGamma"}]}], ")"}], " ", 
          SuperscriptBox["Q", "4"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{"3104640", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2123542"}], "-", 
            RowBox[{"949677", " ", 
             SqrtBox["5"]}], "-", 
            RowBox[{"30", " ", 
             RowBox[{"(", 
              RowBox[{"55933", "+", 
               RowBox[{"25014", " ", 
                SqrtBox["5"]}]}], ")"}], " ", "EulerGamma"}], "+", 
            RowBox[{"300", " ", 
             RowBox[{"(", 
              RowBox[{"2889", "+", 
               RowBox[{"1292", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox["EulerGamma", "2"]}], "-", 
            RowBox[{"50", " ", 
             RowBox[{"(", 
              RowBox[{"2889", "+", 
               RowBox[{"1292", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["Q", "3"], " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "4"]}], "-", 
         RowBox[{"3696", " ", 
          RowBox[{"(", 
           RowBox[{"5134008", "+", 
            RowBox[{"2295997", " ", 
             SqrtBox["5"]}], "-", 
            RowBox[{"1260", " ", 
             RowBox[{"(", 
              RowBox[{"6460", "+", 
               RowBox[{"2889", " ", 
                SqrtBox["5"]}]}], ")"}], " ", "EulerGamma"}], "+", 
            RowBox[{"1260", " ", 
             RowBox[{"(", 
              RowBox[{"2889", "+", 
               RowBox[{"1292", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox["EulerGamma", "2"]}], "-", 
            RowBox[{"210", " ", 
             RowBox[{"(", 
              RowBox[{"2889", "+", 
               RowBox[{"1292", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["Q", "2"], " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["\[Omega]", "6"]}], "+", 
         RowBox[{"40304", " ", 
          RowBox[{"(", 
           RowBox[{"2889", "+", 
            RowBox[{"1292", " ", 
             SqrtBox["5"]}]}], ")"}], " ", "Q", " ", 
          SuperscriptBox["r", "9"], " ", 
          SuperscriptBox["\[Omega]", "8"]}], "-", 
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{"2889", "+", 
            RowBox[{"1292", " ", 
             SqrtBox["5"]}]}], ")"}], " ", 
          SuperscriptBox["r", "12"], " ", 
          SuperscriptBox["\[Omega]", "10"]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"27941760", " ", 
         RowBox[{"(", 
          RowBox[{"33825", "+", 
           RowBox[{"15127", " ", 
            SqrtBox["5"]}]}], ")"}], " ", 
         SuperscriptBox["r", "2"]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2889", "+", 
           RowBox[{"1292", " ", 
            SqrtBox["5"]}]}], ")"}], " ", 
         SuperscriptBox["Q", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"80", " ", 
            SuperscriptBox["Q", "2"]}], "+", 
           RowBox[{"160", " ", "Q", " ", 
            SuperscriptBox["r", "3"], " ", 
            SuperscriptBox["\[Omega]", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["r", "6"], " ", 
            SuperscriptBox["\[Omega]", "4"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["Q", "2"], " ", "\[Omega]"}], "r"], "]"}]}], ")"}],
        "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"33825", "+", 
           RowBox[{"15127", " ", 
            SqrtBox["5"]}]}], ")"}], " ", 
         SuperscriptBox["r", "2"]}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "9"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"20", " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"843", "+", 
             RowBox[{"377", " ", 
              SqrtBox["5"]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"2889", "+", 
                RowBox[{"1292", " ", 
                 SqrtBox["5"]}]}], ")"}], " ", "EulerGamma"}]}], ")"}], " ", 
           SuperscriptBox["Q", "3"], " ", 
           SuperscriptBox["\[Omega]", "3"], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["Q", "2"], " ", "\[Omega]"}], "r"], "]"}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"33825", "+", 
           RowBox[{"15127", " ", 
            SqrtBox["5"]}]}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"504", " ", 
         RowBox[{"(", 
          RowBox[{"33825", "+", 
           RowBox[{"15127", " ", 
            SqrtBox["5"]}]}], ")"}], " ", 
         SuperscriptBox["r", "3"]}]], "\[ImaginaryI]", " ", "Q", " ", 
       "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5040", " ", 
          RowBox[{"(", 
           RowBox[{"2889", "+", 
            RowBox[{"1292", " ", 
             SqrtBox["5"]}]}], ")"}], " ", 
          SuperscriptBox["Q", "3"]}], "-", 
         RowBox[{"14", " ", 
          RowBox[{"(", 
           RowBox[{"106741", "+", 
            RowBox[{"47736", " ", 
             SqrtBox["5"]}], "+", 
            RowBox[{"136", " ", 
             RowBox[{"(", 
              RowBox[{"2889", "+", 
               RowBox[{"1292", " ", 
                SqrtBox["5"]}]}], ")"}], " ", "EulerGamma"}]}], ")"}], " ", 
          "Q", " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["\[Omega]", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2207", "+", 
            RowBox[{"987", " ", 
             SqrtBox["5"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"5778", "+", 
               RowBox[{"2584", " ", 
                SqrtBox["5"]}]}], ")"}], " ", "EulerGamma"}]}], ")"}], " ", 
          SuperscriptBox["r", "9"], " ", 
          SuperscriptBox["\[Omega]", "6"]}], "+", 
         RowBox[{"168", " ", 
          SuperscriptBox["Q", "2"], " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "308642"}], "-", 
            RowBox[{"138029", " ", 
             SqrtBox["5"]}], "-", 
            RowBox[{"60", " ", 
             RowBox[{"(", 
              RowBox[{"15127", "+", 
               RowBox[{"6765", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox["EulerGamma", "2"]}], "+", 
            RowBox[{"40", " ", 
             RowBox[{"(", 
              RowBox[{"2889", "+", 
               RowBox[{"1292", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox["EulerGamma", "3"]}], "-", 
            RowBox[{"10", " ", 
             RowBox[{"(", 
              RowBox[{"19541", "+", 
               RowBox[{"8739", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"2", " ", "EulerGamma", " ", 
             RowBox[{"(", 
              RowBox[{"128594", "+", 
               RowBox[{"57509", " ", 
                SqrtBox["5"]}], "+", 
               RowBox[{"10", " ", 
                RowBox[{"(", 
                 RowBox[{"2889", "+", 
                  RowBox[{"1292", " ", 
                   SqrtBox["5"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"231120", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"103360", " ", 
             SqrtBox["5"], " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{4.004168996310782*^9, 4.004169022356142*^9}, 
   4.004169270862187*^9},ExpressionUUID->"d4dd8b5e-c28f-47c7-bd55-\
51d78f3e66e4"]
}, Closed]],

Cell[CellGroupData[{

Cell["Up", "Subsection",
 CellChangeTimes->{{4.004168951913265*^9, 
  4.004168975955662*^9}},ExpressionUUID->"270834e0-b1ec-4ee9-a75f-\
a821adcc824f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RUpl0", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"5", "-", 
      RowBox[{"3", " ", 
       SqrtBox["5"]}]}], ")"}], " ", "\[Eta]"}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"15", " ", "\[ImaginaryI]"}], "+", 
     RowBox[{"5", " ", "\[ImaginaryI]", " ", 
      SqrtBox["5"]}]}], 
    RowBox[{
     RowBox[{"30", " ", "r", " ", "\[Omega]"}], "+", 
     RowBox[{"14", " ", 
      SqrtBox["5"], " ", "r", " ", "\[Omega]"}]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       SqrtBox["5"]}], ")"}], " ", 
     SuperscriptBox["\[Eta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "Q"}], "+", 
       RowBox[{
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"15", "+", 
       RowBox[{"7", " ", 
        SqrtBox["5"]}]}], ")"}], " ", 
     SuperscriptBox["r", "2"], " ", "\[Omega]"}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Eta]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"60", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox["5"]}], ")"}], " ", "EulerGamma"}]}], ")"}], " ", "Q"}], 
       "+", 
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SqrtBox["5"]}], ")"}], " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], 
    RowBox[{"12", " ", 
     RowBox[{"(", 
      RowBox[{"15", "+", 
       RowBox[{"7", " ", 
        SqrtBox["5"]}]}], ")"}], " ", "r"}]], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Eta]", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "240"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["5"]}], ")"}], " ", "EulerGamma"}]}], ")"}], " ", 
         SuperscriptBox["Q", "2"]}], "+", 
        RowBox[{"40", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "-", 
           RowBox[{"5", " ", 
            SqrtBox["5"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["5"]}], ")"}], " ", "EulerGamma"}]}], ")"}], " ", "Q", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox["5"]}], ")"}], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["\[Omega]", "4"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"48", " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"7", " ", 
         SqrtBox["5"]}]}], ")"}], " ", 
      SuperscriptBox["r", "2"]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"24", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["5"]}], ")"}], " ", 
            SuperscriptBox["Q", "2"]}], "-", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "35"}], "-", 
              RowBox[{"9", " ", 
               SqrtBox["5"]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 SqrtBox["5"]}], ")"}], " ", "EulerGamma"}], "-", 
              RowBox[{"4", " ", "\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 SqrtBox["5"]}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", "Q", " ", 
            SuperscriptBox["r", "3"], " ", 
            SuperscriptBox["\[Omega]", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SqrtBox["5"]}], ")"}], " ", 
            SuperscriptBox["r", "6"], " ", 
            SuperscriptBox["\[Omega]", "4"]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"48", " ", 
         RowBox[{"(", 
          RowBox[{"15", "+", 
           RowBox[{"7", " ", 
            SqrtBox["5"]}]}], ")"}], " ", 
         SuperscriptBox["r", "3"], " ", "\[Omega]"}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"10", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SqrtBox["5"]}], ")"}], " ", "Q", " ", "\[Omega]", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", "r", " ", "\[Omega]"}], "]"}]}], 
       RowBox[{"15", "+", 
        RowBox[{"7", " ", 
         SqrtBox["5"]}]}]]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "7"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5040", " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"7", " ", 
             SqrtBox["5"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"20", "+", 
               RowBox[{"9", " ", 
                SqrtBox["5"]}]}], ")"}], " ", "EulerGamma"}]}], ")"}], " ", 
          SuperscriptBox["Q", "3"]}], "-", 
         RowBox[{"168", " ", 
          RowBox[{"(", 
           RowBox[{"5930", "+", 
            RowBox[{"2599", " ", 
             SqrtBox["5"]}], "+", 
            RowBox[{"180", " ", 
             RowBox[{"(", 
              RowBox[{"20", "+", 
               RowBox[{"9", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox["EulerGamma", "2"]}], "-", 
            RowBox[{"30", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"15", "+", 
               RowBox[{"7", " ", 
                SqrtBox["5"]}]}], ")"}], " ", "\[Pi]"}], "+", 
            RowBox[{"50", " ", 
             RowBox[{"(", 
              RowBox[{"20", "+", 
               RowBox[{"9", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"30", " ", "EulerGamma", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "270"}], "-", 
               RowBox[{"121", " ", 
                SqrtBox["5"]}], "-", 
               RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{"20", "+", 
                  RowBox[{"9", " ", 
                   SqrtBox["5"]}]}], ")"}], " ", "\[Pi]"}]}], ")"}]}]}], 
           ")"}], " ", 
          SuperscriptBox["Q", "2"], " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{"14", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1135"}], "-", 
            RowBox[{"507", " ", 
             SqrtBox["5"]}], "+", 
            RowBox[{"30", " ", 
             RowBox[{"(", 
              RowBox[{"20", "+", 
               RowBox[{"9", " ", 
                SqrtBox["5"]}]}], ")"}], " ", "EulerGamma"}]}], ")"}], " ", 
          "Q", " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["\[Omega]", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"20", "+", 
            RowBox[{"9", " ", 
             SqrtBox["5"]}]}], ")"}], " ", 
          SuperscriptBox["r", "9"], " ", 
          SuperscriptBox["\[Omega]", "6"]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"504", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"7", " ", 
             SqrtBox["5"]}]}], ")"}], "2"], " ", 
         SuperscriptBox["r", "3"]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"15", "+", 
           RowBox[{"7", " ", 
            SqrtBox["5"]}]}], ")"}], "2"]], "20", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "30"}], "-", 
         RowBox[{"13", " ", 
          SqrtBox["5"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"20", "+", 
            RowBox[{"9", " ", 
             SqrtBox["5"]}]}], ")"}], " ", "EulerGamma"}]}], ")"}], " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", "r", " ", "\[Omega]"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"720", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"20", "+", 
            RowBox[{"9", " ", 
             SqrtBox["5"]}]}], ")"}], " ", 
          SuperscriptBox["Q", "3"]}], "+", 
         RowBox[{"24", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"2055", "+", 
               RowBox[{"889", " ", 
                SqrtBox["5"]}]}], ")"}]}], "+", 
            RowBox[{"300", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"4", " ", 
                SqrtBox["5"]}]}], ")"}], " ", "EulerGamma"}], "-", 
            RowBox[{"60", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"20", "+", 
               RowBox[{"9", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox["EulerGamma", "2"]}], "+", 
            RowBox[{"30", " ", 
             RowBox[{"(", 
              RowBox[{"105", "+", 
               RowBox[{"47", " ", 
                SqrtBox["5"]}]}], ")"}], " ", "\[Pi]"}], "+", 
            RowBox[{"10", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"20", "+", 
               RowBox[{"9", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["Q", "2"], " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{"10", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1640", "+", 
               RowBox[{"741", " ", 
                SqrtBox["5"]}]}], ")"}]}], "+", 
            RowBox[{"24", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"20", "+", 
               RowBox[{"9", " ", 
                SqrtBox["5"]}]}], ")"}], " ", "EulerGamma"}], "+", 
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{"20", "+", 
               RowBox[{"9", " ", 
                SqrtBox["5"]}]}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", "Q", " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["\[Omega]", "4"]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"20", "+", 
            RowBox[{"9", " ", 
             SqrtBox["5"]}]}], ")"}], " ", 
          SuperscriptBox["r", "9"], " ", 
          SuperscriptBox["\[Omega]", "6"]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"72", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"7", " ", 
             SqrtBox["5"]}]}], ")"}], "2"], " ", 
         SuperscriptBox["r", "4"], " ", "\[Omega]"}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"20", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"20", "+", 
          RowBox[{"9", " ", 
           SqrtBox["5"]}]}], ")"}], " ", "Q", " ", "\[Omega]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "Q"}], "+", 
          RowBox[{
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", "r", " ", "\[Omega]"}], "]"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"15", "+", 
           RowBox[{"7", " ", 
            SqrtBox["5"]}]}], ")"}], "2"], " ", "r"}]]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"201600", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"20", "+", 
            RowBox[{"9", " ", 
             SqrtBox["5"]}]}], ")"}], " ", 
          SuperscriptBox["Q", "4"]}], "+", 
         RowBox[{"6720", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             RowBox[{"(", 
              RowBox[{"3945", "+", 
               RowBox[{"1811", " ", 
                SqrtBox["5"]}]}], ")"}]}], "+", 
            RowBox[{"300", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"4", " ", 
                SqrtBox["5"]}]}], ")"}], " ", "EulerGamma"}], "-", 
            RowBox[{"60", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"20", "+", 
               RowBox[{"9", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox["EulerGamma", "2"]}], "+", 
            RowBox[{"30", " ", 
             RowBox[{"(", 
              RowBox[{"105", "+", 
               RowBox[{"47", " ", 
                SqrtBox["5"]}]}], ")"}], " ", "\[Pi]"}], "+", 
            RowBox[{"10", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"20", "+", 
               RowBox[{"9", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["Q", "3"], " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{"560", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             RowBox[{"(", 
              RowBox[{"98830", "+", 
               RowBox[{"44409", " ", 
                SqrtBox["5"]}]}], ")"}]}], "+", 
            RowBox[{"600", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"13", "+", 
               RowBox[{"6", " ", 
                SqrtBox["5"]}]}], ")"}], " ", "EulerGamma"}], "+", 
            RowBox[{"360", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"20", "+", 
               RowBox[{"9", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox["EulerGamma", "2"]}], "+", 
            RowBox[{"60", " ", 
             RowBox[{"(", 
              RowBox[{"85", "+", 
               RowBox[{"39", " ", 
                SqrtBox["5"]}]}], ")"}], " ", "\[Pi]"}], "-", 
            RowBox[{"60", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"20", "+", 
               RowBox[{"9", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["Q", "2"], " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["\[Omega]", "4"]}], "-", 
         RowBox[{"56", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4630"}], "-", 
            RowBox[{"2091", " ", 
             SqrtBox["5"]}], "+", 
            RowBox[{"60", " ", 
             RowBox[{"(", 
              RowBox[{"20", "+", 
               RowBox[{"9", " ", 
                SqrtBox["5"]}]}], ")"}], " ", "EulerGamma"}], "-", 
            RowBox[{"60", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"20", "+", 
               RowBox[{"9", " ", 
                SqrtBox["5"]}]}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", "Q", " ", 
          SuperscriptBox["r", "9"], " ", 
          SuperscriptBox["\[Omega]", "6"]}], "+", 
         RowBox[{"5", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"20", "+", 
            RowBox[{"9", " ", 
             SqrtBox["5"]}]}], ")"}], " ", 
          SuperscriptBox["r", "12"], " ", 
          SuperscriptBox["\[Omega]", "8"]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"20160", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"7", " ", 
             SqrtBox["5"]}]}], ")"}], "2"], " ", 
         SuperscriptBox["r", "5"], " ", "\[Omega]"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"20", "+", 
           RowBox[{"9", " ", 
            SqrtBox["5"]}]}], ")"}], " ", "Q", " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"180", " ", 
            SuperscriptBox["Q", "2"]}], "+", 
           RowBox[{"110", " ", "Q", " ", 
            SuperscriptBox["r", "3"], " ", 
            SuperscriptBox["\[Omega]", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["r", "6"], " ", 
            SuperscriptBox["\[Omega]", "4"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", " ", "r", " ", "\[Omega]"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"7", " ", 
             SqrtBox["5"]}]}], ")"}], "2"], " ", 
         SuperscriptBox["r", "2"]}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "9"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"10", " ", 
         SuperscriptBox["Q", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"3", " ", 
               SqrtBox["5"]}], "+", 
              RowBox[{"6", " ", 
               RowBox[{"(", 
                RowBox[{"20", "+", 
                 RowBox[{"9", " ", 
                  SqrtBox["5"]}]}], ")"}], " ", "EulerGamma"}]}], ")"}], " ", 
            "Q"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "30"}], "-", 
              RowBox[{"13", " ", 
               SqrtBox["5"]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"20", "+", 
                 RowBox[{"9", " ", 
                  SqrtBox["5"]}]}], ")"}], " ", "EulerGamma"}]}], ")"}], " ", 
            
            SuperscriptBox["r", "3"], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", " ", "r", " ", "\[Omega]"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"7", " ", 
             SqrtBox["5"]}]}], ")"}], "2"], " ", "r"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1814400", " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"7", " ", 
             SqrtBox["5"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"20", "+", 
               RowBox[{"9", " ", 
                SqrtBox["5"]}]}], ")"}], " ", "EulerGamma"}]}], ")"}], " ", 
          SuperscriptBox["Q", "4"]}], "+", 
         RowBox[{"5040", " ", 
          RowBox[{"(", 
           RowBox[{"7875", "+", 
            RowBox[{"3381", " ", 
             SqrtBox["5"]}], "+", 
            RowBox[{"360", " ", 
             RowBox[{"(", 
              RowBox[{"20", "+", 
               RowBox[{"9", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox["EulerGamma", "2"]}], "-", 
            RowBox[{"60", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"15", "+", 
               RowBox[{"7", " ", 
                SqrtBox["5"]}]}], ")"}], " ", "\[Pi]"}], "+", 
            RowBox[{"100", " ", 
             RowBox[{"(", 
              RowBox[{"20", "+", 
               RowBox[{"9", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"10", " ", "EulerGamma", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2000"}], "-", 
               RowBox[{"897", " ", 
                SqrtBox["5"]}], "-", 
               RowBox[{"24", " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{"20", "+", 
                  RowBox[{"9", " ", 
                   SqrtBox["5"]}]}], ")"}], " ", "\[Pi]"}]}], ")"}]}]}], 
           ")"}], " ", 
          SuperscriptBox["Q", "2"], " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["\[Omega]", "4"]}], "-", 
         RowBox[{"24", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9505"}], "-", 
            RowBox[{"4251", " ", 
             SqrtBox["5"]}], "+", 
            RowBox[{"210", " ", 
             RowBox[{"(", 
              RowBox[{"20", "+", 
               RowBox[{"9", " ", 
                SqrtBox["5"]}]}], ")"}], " ", "EulerGamma"}]}], ")"}], " ", 
          "Q", " ", 
          SuperscriptBox["r", "9"], " ", 
          SuperscriptBox["\[Omega]", "6"]}], "-", 
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{"20", "+", 
            RowBox[{"9", " ", 
             SqrtBox["5"]}]}], ")"}], " ", 
          SuperscriptBox["r", "12"], " ", 
          SuperscriptBox["\[Omega]", "8"]}], "-", 
         RowBox[{"120960", " ", 
          SuperscriptBox["Q", "3"], " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"50", "+", 
            RowBox[{"54", " ", 
             SqrtBox["5"]}], "-", 
            RowBox[{"30", " ", 
             RowBox[{"(", 
              RowBox[{"105", "+", 
               RowBox[{"47", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox["EulerGamma", "2"]}], "+", 
            RowBox[{"20", " ", 
             RowBox[{"(", 
              RowBox[{"20", "+", 
               RowBox[{"9", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox["EulerGamma", "3"]}], "+", 
            RowBox[{"30", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"20", "+", 
               RowBox[{"9", " ", 
                SqrtBox["5"]}]}], ")"}], " ", "\[Pi]"}], "-", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{"135", "+", 
               RowBox[{"61", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"EulerGamma", " ", 
             RowBox[{"(", 
              RowBox[{"2205", "+", 
               RowBox[{"979", " ", 
                SqrtBox["5"]}], "-", 
               RowBox[{"30", " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{"105", "+", 
                  RowBox[{"47", " ", 
                   SqrtBox["5"]}]}], ")"}], " ", "\[Pi]"}], "+", 
               RowBox[{"10", " ", 
                RowBox[{"(", 
                 RowBox[{"20", "+", 
                  RowBox[{"9", " ", 
                   SqrtBox["5"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"800", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"360", " ", 
             SqrtBox["5"], " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"181440", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"7", " ", 
             SqrtBox["5"]}]}], ")"}], "2"], " ", 
         SuperscriptBox["r", "4"]}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", "Q", " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7560", " ", 
            RowBox[{"(", 
             RowBox[{"20", "+", 
              RowBox[{"9", " ", 
               SqrtBox["5"]}]}], ")"}], " ", 
            SuperscriptBox["Q", "3"]}], "+", 
           RowBox[{"84", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7960"}], "-", 
              RowBox[{"3533", " ", 
               SqrtBox["5"]}], "-", 
              RowBox[{"60", " ", 
               RowBox[{"(", 
                RowBox[{"30", "+", 
                 RowBox[{"13", " ", 
                  SqrtBox["5"]}]}], ")"}], " ", "EulerGamma"}], "+", 
              RowBox[{"120", " ", 
               RowBox[{"(", 
                RowBox[{"20", "+", 
                 RowBox[{"9", " ", 
                  SqrtBox["5"]}]}], ")"}], " ", 
               SuperscriptBox["EulerGamma", "2"]}], "+", 
              RowBox[{"300", " ", "\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"4", " ", 
                  SqrtBox["5"]}]}], ")"}], " ", "\[Pi]"}], "-", 
              RowBox[{"20", " ", 
               RowBox[{"(", 
                RowBox[{"20", "+", 
                 RowBox[{"9", " ", 
                  SqrtBox["5"]}]}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
            SuperscriptBox["Q", "2"], " ", 
            SuperscriptBox["r", "3"], " ", 
            SuperscriptBox["\[Omega]", "2"]}], "-", 
           RowBox[{"637", " ", 
            RowBox[{"(", 
             RowBox[{"20", "+", 
              RowBox[{"9", " ", 
               SqrtBox["5"]}]}], ")"}], " ", "Q", " ", 
            SuperscriptBox["r", "6"], " ", 
            SuperscriptBox["\[Omega]", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"20", "+", 
              RowBox[{"9", " ", 
               SqrtBox["5"]}]}], ")"}], " ", 
            SuperscriptBox["r", "9"], " ", 
            SuperscriptBox["\[Omega]", "6"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", " ", "r", " ", "\[Omega]"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"126", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"7", " ", 
             SqrtBox["5"]}]}], ")"}], "2"], " ", 
         SuperscriptBox["r", "3"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"25401600", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"20", "+", 
            RowBox[{"9", " ", 
             SqrtBox["5"]}]}], ")"}], " ", 
          SuperscriptBox["Q", "5"]}], "+", 
         RowBox[{"846720", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             RowBox[{"(", 
              RowBox[{"7445", "+", 
               RowBox[{"3386", " ", 
                SqrtBox["5"]}]}], ")"}]}], "+", 
            RowBox[{"300", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"4", " ", 
                SqrtBox["5"]}]}], ")"}], " ", "EulerGamma"}], "-", 
            RowBox[{"60", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"20", "+", 
               RowBox[{"9", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox["EulerGamma", "2"]}], "+", 
            RowBox[{"30", " ", 
             RowBox[{"(", 
              RowBox[{"105", "+", 
               RowBox[{"47", " ", 
                SqrtBox["5"]}]}], ")"}], " ", "\[Pi]"}], "+", 
            RowBox[{"10", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"20", "+", 
               RowBox[{"9", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["Q", "4"], " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "-", 
         RowBox[{"2352", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "377465"}], "-", 
            RowBox[{"169833", " ", 
             SqrtBox["5"]}], "+", 
            RowBox[{"60", " ", 
             RowBox[{"(", 
              RowBox[{"685", "+", 
               RowBox[{"312", " ", 
                SqrtBox["5"]}]}], ")"}], " ", "EulerGamma"}], "+", 
            RowBox[{"900", " ", 
             RowBox[{"(", 
              RowBox[{"20", "+", 
               RowBox[{"9", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox["EulerGamma", "2"]}], "-", 
            RowBox[{"30", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"1145", "+", 
               RowBox[{"519", " ", 
                SqrtBox["5"]}]}], ")"}], " ", "\[Pi]"}], "-", 
            RowBox[{"150", " ", 
             RowBox[{"(", 
              RowBox[{"20", "+", 
               RowBox[{"9", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["Q", "2"], " ", 
          SuperscriptBox["r", "9"], " ", 
          SuperscriptBox["\[Omega]", "6"]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             RowBox[{"(", 
              RowBox[{"139940", "+", 
               RowBox[{"63183", " ", 
                SqrtBox["5"]}]}], ")"}]}], "+", 
            RowBox[{"1680", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"20", "+", 
               RowBox[{"9", " ", 
                SqrtBox["5"]}]}], ")"}], " ", "EulerGamma"}], "+", 
            RowBox[{"1680", " ", 
             RowBox[{"(", 
              RowBox[{"20", "+", 
               RowBox[{"9", " ", 
                SqrtBox["5"]}]}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", "Q", " ", 
          SuperscriptBox["r", "12"], " ", 
          SuperscriptBox["\[Omega]", "8"]}], "-", 
         RowBox[{"7", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"20", "+", 
            RowBox[{"9", " ", 
             SqrtBox["5"]}]}], ")"}], " ", 
          SuperscriptBox["r", "15"], " ", 
          SuperscriptBox["\[Omega]", "10"]}], "+", 
         RowBox[{"70560", " ", 
          SuperscriptBox["Q", "3"], " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["\[Omega]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2400", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"20", "+", 
               RowBox[{"9", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox["EulerGamma", "3"]}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{"835", "+", 
               RowBox[{"383", " ", 
                SqrtBox["5"]}]}], ")"}], " ", "\[Pi]"}], "+", 
            RowBox[{"60", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"630", "+", 
               RowBox[{"283", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"240", " ", 
             RowBox[{"(", 
              RowBox[{"20", "+", 
               RowBox[{"9", " ", 
                SqrtBox["5"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "3"]}], "+", 
            RowBox[{"360", " ", 
             SuperscriptBox["EulerGamma", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{"110", "+", 
                  RowBox[{"49", " ", 
                   SqrtBox["5"]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"20", "+", 
                  RowBox[{"9", " ", 
                   SqrtBox["5"]}]}], ")"}], " ", "\[Pi]"}]}], ")"}]}], "+", 
            RowBox[{"48", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1015"}], "-", 
               RowBox[{"467", " ", 
                SqrtBox["5"]}], "+", 
               RowBox[{"45", " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{"25", "+", 
                  RowBox[{"11", " ", 
                   SqrtBox["5"]}]}], ")"}], " ", "\[Pi]"}], "+", 
               RowBox[{"15", " ", 
                RowBox[{"(", 
                 RowBox[{"20", "+", 
                  RowBox[{"9", " ", 
                   SqrtBox["5"]}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"5", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "84514"}], "-", 
               RowBox[{"37671", " ", 
                SqrtBox["5"]}], "+", 
               RowBox[{"1344", " ", 
                RowBox[{"(", 
                 RowBox[{"20", "+", 
                  RowBox[{"9", " ", 
                   SqrtBox["5"]}]}], ")"}], " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2540160", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"7", " ", 
             SqrtBox["5"]}]}], ")"}], "2"], " ", 
         SuperscriptBox["r", "6"], " ", "\[Omega]"}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{4.0041690050477533`*^9, 4.0041690247759457`*^9}, 
   4.004169237128931*^9},ExpressionUUID->"0ff4694f-b3cd-44cc-a7e0-\
d4fd11fa8387"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["l=1", "Section",
 CellChangeTimes->{{4.004168913955207*^9, 4.004168915368046*^9}, {
  4.004168963709359*^9, 
  4.004168971474874*^9}},ExpressionUUID->"d00fb2d3-9b65-4df9-91c3-\
f5eb7035f934"],

Cell[CellGroupData[{

Cell["In", "Subsection",
 CellChangeTimes->{{4.004168951913265*^9, 
  4.0041689534624777`*^9}},ExpressionUUID->"d0f1a9c5-1d88-4eee-9145-\
36bc20072024"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RInl1", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"2", " ", "r"}], "-", 
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "EulerGamma"}], ")"}], " ", "Q", " ", "r", " ", 
    SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]"}], "+", 
   RowBox[{
    FractionBox["1", "70"], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "EulerGamma"}], ")"}], " ", "Q", " ", 
    SuperscriptBox["r", "2"], " ", 
    SuperscriptBox["\[Eta]", "7"], " ", 
    SuperscriptBox["\[Omega]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"196", " ", "Q"}], "-", 
      RowBox[{
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "Q"}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"]}], "5"]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["2", "5"], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "EulerGamma"}], ")"}], " ", "Q", " ", 
    SuperscriptBox["\[Eta]", "5"], " ", "\[Omega]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"10", " ", "Q"}], "+", 
      RowBox[{
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["7", "5"]}], " ", "Q", " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["\[Omega]", "4"]}], "140"]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["1", "7560"], "r", " ", 
    SuperscriptBox["\[Eta]", "6"], " ", 
    SuperscriptBox["\[Omega]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"504", " ", 
       RowBox[{"(", 
        RowBox[{"189", "+", 
         RowBox[{"60", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "EulerGamma"}], ")"}], " ", 
          "EulerGamma"}], "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["Q", "2"]}], "-", 
      RowBox[{"906", " ", "Q", " ", 
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["r", "6"], " ", 
       SuperscriptBox["\[Omega]", "4"]}], "-", 
      RowBox[{"30240", " ", 
       SuperscriptBox["Q", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["Q", "2"], " ", "\[Omega]"}], "r"], "]"}]}]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["Q", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "r"]}], "+", 
      RowBox[{
       FractionBox["1", "1050"], 
       RowBox[{"(", 
        RowBox[{"7289", "+", 
         RowBox[{"2940", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "EulerGamma"}], ")"}], " ", 
          "EulerGamma"}], "-", 
         RowBox[{"490", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["Q", "3"], " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"]}], "+", 
      RowBox[{
       FractionBox["1", "5880"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "431"}], "-", 
         RowBox[{"84", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "EulerGamma"}], ")"}], " ", 
          "EulerGamma"}], "+", 
         RowBox[{"14", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "5"], " ", 
       SuperscriptBox["\[Omega]", "6"]}], "+", 
      FractionBox[
       RowBox[{"6961", " ", "Q", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["\[Omega]", "8"]}], "116424000"], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["r", "11"], " ", 
        SuperscriptBox["\[Omega]", "10"]}], "86486400"], "-", 
      RowBox[{
       FractionBox["1", "70"], " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"196", " ", "Q"}], "-", 
         RowBox[{
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["Q", "2"], " ", "\[Omega]"}], "r"], "]"}]}]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "3326400"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"221760", " ", 
          RowBox[{"(", 
           RowBox[{"333", "+", 
            RowBox[{"60", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "EulerGamma"}], ")"}], " ", 
             "EulerGamma"}], "-", 
            RowBox[{"10", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["Q", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{"1056", " ", 
          RowBox[{"(", 
           RowBox[{"5321", "+", 
            RowBox[{"1260", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "EulerGamma"}], ")"}], " ", 
             "EulerGamma"}], "-", 
            RowBox[{"210", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["Q", "2"], " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "4"]}], "-", 
         RowBox[{"12232", " ", "Q", " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["\[Omega]", "6"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["r", "9"], " ", 
          SuperscriptBox["\[Omega]", "8"]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["2", "5"], " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"10", " ", "Q"}], "+", 
         RowBox[{
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["Q", "2"], " ", "\[Omega]"}], "r"], "]"}]}]}], 
     ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "3780"], "\[ImaginaryI]", " ", "Q", " ", "r", " ", 
    SuperscriptBox["\[Eta]", "9"], " ", 
    SuperscriptBox["\[Omega]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "906"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "EulerGamma"}], ")"}], " ", "Q", " ", 
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "EulerGamma"}], ")"}], " ", 
       SuperscriptBox["r", "6"], " ", 
       SuperscriptBox["\[Omega]", "4"]}], "-", 
      RowBox[{"30240", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "EulerGamma"}], ")"}], " ", 
       SuperscriptBox["Q", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["Q", "2"], " ", "\[Omega]"}], "r"], "]"}]}], "+", 
      RowBox[{"504", " ", 
       SuperscriptBox["Q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "114"}], "+", 
         RowBox[{"EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{"249", "+", 
            RowBox[{"20", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", "EulerGamma"}], ")"}], " ", 
             "EulerGamma"}], "-", 
            RowBox[{"10", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"40", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{4.0041690136862288`*^9, 4.004169027190474*^9}, 
   4.004169342300784*^9},ExpressionUUID->"cbcb0d64-feaa-4598-b8a4-\
0ecb28c4d164"]
}, Closed]],

Cell[CellGroupData[{

Cell["Up", "Subsection",
 CellChangeTimes->{{4.004168951913265*^9, 
  4.004168973249426*^9}},ExpressionUUID->"9cacb7b1-a1c8-43de-922e-\
bdbee8e76773"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RUpl1", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Eta]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["r", "12"], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "EulerGamma"}], ")"}], " ", "Q"}], 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"]}]]}], ")"}]}], "-", 
   FractionBox["\[ImaginaryI]", 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox["\[Omega]", "3"]}]], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "6"], "-", 
         FractionBox["EulerGamma", "4"]}], ")"}], " ", "Q"}], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "EulerGamma"}], ")"}], " ", 
        SuperscriptBox["Q", "2"]}], 
       RowBox[{
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"]}], "120"]}], ")"}]}], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["\[Eta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "Q"}], "+", 
       RowBox[{
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "3"], " ", 
     SuperscriptBox["\[Omega]", "3"]}]], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "7"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "EulerGamma"}], ")"}], " ", 
         SuperscriptBox["Q", "2"]}], "r"]}], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "EulerGamma"}], ")"}], " ", 
        SuperscriptBox["Q", "3"]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["\[Omega]", "2"]}]], "+", 
      RowBox[{
       FractionBox["1", "240"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "29"}], "+", 
         RowBox[{"15", " ", "EulerGamma"}]}], ")"}], " ", "Q", " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["\[Omega]", "4"]}], "3360"]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["\[Eta]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "24"}], " ", 
        SuperscriptBox["Q", "2"]}], "-", 
       RowBox[{"16", " ", "Q", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["\[Omega]", "4"]}]}], ")"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox["\[Omega]", "3"]}]], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"576", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["\[Omega]", "3"]}]], "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "576"}], " ", 
          SuperscriptBox["Q", "3"]}], "+", 
         RowBox[{"48", " ", 
          RowBox[{"(", 
           RowBox[{"18", "+", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "EulerGamma"}], ")"}], " ", 
             "EulerGamma"}], "-", 
            RowBox[{"\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", "\[ImaginaryI]"}], "+", "\[Pi]"}], 
              ")"}]}]}], ")"}], " ", 
          SuperscriptBox["Q", "2"], " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "61"}], "+", 
            RowBox[{"24", " ", "EulerGamma"}], "-", 
            RowBox[{"24", " ", "\[ImaginaryI]", " ", "\[Pi]"}]}], ")"}], " ", 
          "Q", " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["\[Omega]", "4"]}], "-", 
         RowBox[{
          SuperscriptBox["r", "9"], " ", 
          SuperscriptBox["\[Omega]", "6"]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", 
            SuperscriptBox["Q", "2"]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"], " ", "\[Omega]"}]]}], "+", 
         RowBox[{
          FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", "Q", " ", "r", " ",
           "\[Omega]"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", "r", " ", "\[Omega]"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"115200", " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["\[Omega]", "3"]}]]}], "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"144000", " ", 
          SuperscriptBox["Q", "4"]}], "-", 
         RowBox[{"9600", " ", 
          RowBox[{"(", 
           RowBox[{"51", "+", 
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "EulerGamma"}], ")"}], " ", 
             "EulerGamma"}], "-", 
            RowBox[{"2", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", "\[ImaginaryI]"}], "+", "\[Pi]"}], 
              ")"}]}]}], ")"}], " ", 
          SuperscriptBox["Q", "3"], " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "-", 
         RowBox[{"400", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "127"}], "+", 
            RowBox[{"24", " ", "EulerGamma", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "11"}], "+", 
               RowBox[{"3", " ", "EulerGamma"}]}], ")"}]}], "-", 
            RowBox[{"12", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "10"}], " ", "\[ImaginaryI]"}], "+", "\[Pi]"}], 
              ")"}]}]}], ")"}], " ", 
          SuperscriptBox["Q", "2"], " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["\[Omega]", "4"]}], "+", 
         RowBox[{"64", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "97"}], "+", 
            RowBox[{"30", " ", "EulerGamma"}], "-", 
            RowBox[{"30", " ", "\[ImaginaryI]", " ", "\[Pi]"}]}], ")"}], " ", 
          "Q", " ", 
          SuperscriptBox["r", "9"], " ", 
          SuperscriptBox["\[Omega]", "6"]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["r", "12"], " ", 
          SuperscriptBox["\[Omega]", "8"]}]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"60", " ", 
           SuperscriptBox["Q", "2"]}], "+", 
          RowBox[{"35", " ", "Q", " ", 
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox["\[Omega]", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "6"], " ", 
           SuperscriptBox["\[Omega]", "4"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", "r", " ", "\[Omega]"}], "]"}]}], 
       RowBox[{"60", " ", 
        SuperscriptBox["r", "3"], " ", "\[Omega]"}]]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["Q", "5"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["\[Omega]", "3"]}]]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"40", " ", 
         SuperscriptBox["r", "4"], " ", "\[Omega]"}]], "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"301", "+", 
         RowBox[{"60", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "EulerGamma"}], ")"}], " ", 
          "EulerGamma"}], "-", 
         RowBox[{"10", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", "\[ImaginaryI]"}], "+", "\[Pi]"}], 
           ")"}]}]}], ")"}], " ", 
       SuperscriptBox["Q", "4"]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"24", " ", "r"}]], "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"79", "+", 
         RowBox[{"24", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "EulerGamma"}], ")"}], " ", 
          "EulerGamma"}], "-", 
         RowBox[{"4", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", "\[ImaginaryI]"}], "+", "\[Pi]"}], 
           ")"}]}]}], ")"}], " ", 
       SuperscriptBox["Q", "3"], " ", "\[Omega]"}], "-", 
      RowBox[{
       FractionBox["1", "7200"], "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4751"}], "+", 
         RowBox[{"30", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "17"}], "+", 
            RowBox[{"15", " ", "EulerGamma"}]}], ")"}]}], "-", 
         RowBox[{"15", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"26", " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"5", " ", "\[Pi]"}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox["\[Omega]", "3"]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2029"}], " ", "\[ImaginaryI]"}], "+", 
          RowBox[{"560", " ", "\[ImaginaryI]", " ", "EulerGamma"}], "+", 
          RowBox[{"560", " ", "\[Pi]"}]}], ")"}], " ", "Q", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["\[Omega]", "5"]}], "940800"], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["\[Omega]", "7"]}], "1612800"], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"1680", " ", 
         SuperscriptBox["r", "4"], " ", "\[Omega]"}]], "\[ImaginaryI]", " ", 
       "Q", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2520", " ", 
          SuperscriptBox["Q", "3"]}], "+", 
         RowBox[{"1680", " ", 
          SuperscriptBox["Q", "2"], " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{"287", " ", "Q", " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["\[Omega]", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "9"], " ", 
          SuperscriptBox["\[Omega]", "6"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", "r", " ", "\[Omega]"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "9"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "EulerGamma"}], ")"}], " ", 
         SuperscriptBox["Q", "4"]}], 
        RowBox[{
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["\[Omega]", "2"]}]]}], "+", 
      RowBox[{
       FractionBox["1", "360"], " ", 
       RowBox[{"(", 
        RowBox[{"636", "-", 
         RowBox[{"605", " ", "EulerGamma"}], "+", 
         RowBox[{"180", " ", 
          SuperscriptBox["EulerGamma", "2"]}], "-", 
         RowBox[{"120", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "EulerGamma"}], ")"}], " ", "\[Pi]"}], "+", 
         RowBox[{"50", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["Q", "2"], " ", "r", " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"256", "-", 
          RowBox[{"105", " ", "EulerGamma"}]}], ")"}], " ", "Q", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["\[Omega]", "4"]}], "30240"], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["\[Omega]", "6"]}], "181440"], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "EulerGamma"}], ")"}], " ", 
            SuperscriptBox["Q", "3"]}], 
           SuperscriptBox["r", "2"]]}], "+", 
         RowBox[{
          FractionBox["1", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"4", " ", "EulerGamma"}]}], ")"}], " ", 
          SuperscriptBox["Q", "2"], " ", "r", " ", 
          SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", "r", " ", "\[Omega]"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"12", " ", 
         SuperscriptBox["r", "2"]}]], 
       SuperscriptBox["Q", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "21"}], "-", 
         RowBox[{"12", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "+", 
         RowBox[{"2", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{"24", "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", "EulerGamma"}], ")"}], " ", 
             "EulerGamma"}], "-", 
            RowBox[{"\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", "\[ImaginaryI]"}], "+", "\[Pi]"}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{4.004169016828107*^9, 4.004169029774248*^9}, 
   4.0041693174802*^9},ExpressionUUID->"35067601-aa6e-412f-987e-9de39c848e3c"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["l=2", "Section",
 CellChangeTimes->{{4.004168913955207*^9, 4.004168915368046*^9}, {
  4.004168963709359*^9, 
  4.004168981256743*^9}},ExpressionUUID->"31cc80bb-2a12-4705-94ea-\
1faee6a4f79c"],

Cell[CellGroupData[{

Cell["In", "Subsection",
 CellChangeTimes->{{4.004168951913265*^9, 
  4.0041689534624777`*^9}},ExpressionUUID->"8fd7fae9-1df2-48ba-ad50-\
3283571f9964"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RInl2", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"12", " ", 
    SuperscriptBox["r", "2"]}], "-", 
   RowBox[{"12", " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", "EulerGamma"}]}], ")"}], " ", "Q", " ", 
    SuperscriptBox["r", "2"], " ", 
    SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]"}], "+", 
   RowBox[{
    FractionBox["6", "7"], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", "EulerGamma"}]}], ")"}], " ", "Q", " ", "r", " ", 
    SuperscriptBox["\[Eta]", "5"], " ", "\[Omega]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"28", " ", "Q"}], "+", 
      RowBox[{
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["6", "7"], " ", 
    SuperscriptBox["\[Eta]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"28", " ", "Q", " ", "r"}], "+", 
      RowBox[{
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"12", " ", 
       SuperscriptBox["Q", "2"]}], "-", 
      RowBox[{
       FractionBox["32", "7"], " ", "Q", " ", 
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["\[Omega]", "4"]}], "42"]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["1", "42"], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", "EulerGamma"}]}], ")"}], " ", "Q", " ", 
    SuperscriptBox["\[Eta]", "7"], " ", "\[Omega]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"504", " ", 
       SuperscriptBox["Q", "2"]}], "-", 
      RowBox[{"192", " ", "Q", " ", 
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["r", "6"], " ", 
       SuperscriptBox["\[Omega]", "4"]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "13860"], 
    SuperscriptBox["r", "2"], " ", 
    SuperscriptBox["\[Eta]", "6"], " ", 
    SuperscriptBox["\[Omega]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1584"}], " ", 
       RowBox[{"(", 
        RowBox[{"906", "+", 
         RowBox[{"42", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "18"}], "+", 
            RowBox[{"5", " ", "EulerGamma"}]}], ")"}]}], "-", 
         RowBox[{"35", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["Q", "2"]}], "+", 
      RowBox[{"4620", " ", "Q", " ", 
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["r", "6"], " ", 
       SuperscriptBox["\[Omega]", "4"]}], "+", 
      RowBox[{"199584", " ", 
       SuperscriptBox["Q", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["Q", "2"], " ", "\[Omega]"}], "r"], "]"}]}]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["4", "35"], " ", 
       RowBox[{"(", 
        RowBox[{"2193", "+", 
         RowBox[{"84", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "18"}], "+", 
            RowBox[{"5", " ", "EulerGamma"}]}], ")"}]}], "-", 
         RowBox[{"70", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["Q", "3"], " ", "r", " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{
       FractionBox["1", "1470"], 
       RowBox[{"(", 
        RowBox[{"12805", "+", 
         RowBox[{"504", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "18"}], "+", 
            RowBox[{"5", " ", "EulerGamma"}]}], ")"}]}], "-", 
         RowBox[{"420", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["\[Omega]", "4"]}], "-", 
      FractionBox[
       RowBox[{"148", " ", "Q", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["\[Omega]", "6"]}], "17325"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["\[Omega]", "8"]}], "288288"], "-", 
      RowBox[{
       FractionBox["36", "35"], " ", 
       SuperscriptBox["Q", "2"], " ", "r", " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"28", " ", "Q"}], "+", 
         RowBox[{
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["Q", "2"], " ", "\[Omega]"}], "r"], "]"}]}]}], 
     ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "302702400"], 
    SuperscriptBox["\[Eta]", "10"], " ", 
    SuperscriptBox["\[Omega]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "34594560"}], " ", 
       RowBox[{"(", 
        RowBox[{"1285", "+", 
         RowBox[{"42", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "18"}], "+", 
            RowBox[{"5", " ", "EulerGamma"}]}], ")"}]}], "-", 
         RowBox[{"35", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["Q", "4"]}], "+", 
      RowBox[{"6589440", " ", 
       RowBox[{"(", 
        RowBox[{"1713", "+", 
         RowBox[{"84", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "18"}], "+", 
            RowBox[{"5", " ", "EulerGamma"}]}], ")"}]}], "-", 
         RowBox[{"70", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["Q", "3"], " ", 
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "-", 
      RowBox[{"416", " ", 
       RowBox[{"(", 
        RowBox[{"199993", "+", 
         RowBox[{"6930", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "18"}], "+", 
            RowBox[{"5", " ", "EulerGamma"}]}], ")"}]}], "-", 
         RowBox[{"5775", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "6"], " ", 
       SuperscriptBox["\[Omega]", "4"]}], "+", 
      RowBox[{"35884", " ", "Q", " ", 
       SuperscriptBox["r", "9"], " ", 
       SuperscriptBox["\[Omega]", "6"]}], "-", 
      RowBox[{"7", " ", 
       SuperscriptBox["r", "12"], " ", 
       SuperscriptBox["\[Omega]", "8"]}], "+", 
      RowBox[{"8648640", " ", 
       SuperscriptBox["Q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"504", " ", 
          SuperscriptBox["Q", "2"]}], "-", 
         RowBox[{"192", " ", "Q", " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["\[Omega]", "4"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["Q", "2"], " ", "\[Omega]"}], "r"], "]"}]}]}], 
     ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "13860"], "\[ImaginaryI]", " ", "Q", " ", 
    SuperscriptBox["r", "2"], " ", 
    SuperscriptBox["\[Eta]", "9"], " ", 
    SuperscriptBox["\[Omega]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4620"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "EulerGamma"}]}], ")"}], " ", "Q", " ", 
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{"5", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "EulerGamma"}]}], ")"}], " ", 
       SuperscriptBox["r", "6"], " ", 
       SuperscriptBox["\[Omega]", "4"]}], "-", 
      RowBox[{"199584", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "EulerGamma"}]}], ")"}], " ", 
       SuperscriptBox["Q", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["Q", "2"], " ", "\[Omega]"}], "r"], "]"}]}], "+", 
      RowBox[{"1584", " ", 
       SuperscriptBox["Q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1738"}], "+", 
         RowBox[{"63", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"2", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{"1095", "+", 
            RowBox[{"7", " ", "EulerGamma", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "63"}], "+", 
               RowBox[{"10", " ", "EulerGamma"}]}], ")"}]}], "-", 
            RowBox[{"35", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"280", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{4.0041690353078957`*^9, 4.004169035385569*^9}, 
   4.004169370529313*^9},ExpressionUUID->"1b3c74cb-8cc9-47d2-90bd-\
8ef2f8f45435"]
}, Closed]],

Cell[CellGroupData[{

Cell["Up", "Subsection",
 CellChangeTimes->{{4.004168951913265*^9, 
  4.004168973249426*^9}},ExpressionUUID->"625b2cc6-54c7-4018-8918-\
572944c6d0c6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RUpl2", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Eta]", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["r", "6"]}], "+", 
       FractionBox[
        RowBox[{"270", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "EulerGamma"}]}], ")"}], " ", 
         SuperscriptBox["Q", "2"]}], 
        SuperscriptBox["\[Omega]", "4"]], "+", 
       FractionBox[
        RowBox[{"15", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "EulerGamma"}]}], ")"}], " ", "Q", " ", 
         SuperscriptBox["r", "3"]}], 
        SuperscriptBox["\[Omega]", "2"]]}], ")"}]}], 
    RowBox[{"240", " ", 
     SuperscriptBox["r", "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "\[ImaginaryI]"}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "3"], " ", 
     SuperscriptBox["\[Omega]", "5"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "EulerGamma"}]}], ")"}], " ", "Q", " ", 
     SuperscriptBox["\[Eta]", "3"]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "3"], " ", 
     SuperscriptBox["\[Omega]", "4"]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["\[Eta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18", " ", "Q"}], "+", 
       RowBox[{
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox["\[Omega]", "5"]}]], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "7"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "960"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "29"}], "+", 
         RowBox[{"30", " ", "EulerGamma"}]}], ")"}], " ", "Q", " ", "r"}], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "EulerGamma"}]}], ")"}], " ", 
        SuperscriptBox["Q", "3"]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["\[Omega]", "4"]}]], "+", 
      FractionBox[
       RowBox[{"7", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "EulerGamma"}]}], ")"}], " ", 
        SuperscriptBox["Q", "2"]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["\[Omega]", "2"]}], "1680"]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["\[Eta]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"144", " ", 
        SuperscriptBox["Q", "2"]}], "+", 
       RowBox[{"28", " ", "Q", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["\[Omega]", "4"]}]}], ")"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox["r", "5"], " ", 
     SuperscriptBox["\[Omega]", "5"]}]], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"1920", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["\[Omega]", "5"]}]], "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7200", " ", 
          SuperscriptBox["Q", "3"]}], "-", 
         RowBox[{"24", " ", 
          RowBox[{"(", 
           RowBox[{"241", "+", 
            RowBox[{"12", " ", "EulerGamma", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "18"}], "+", 
               RowBox[{"5", " ", "EulerGamma"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"18", " ", "\[ImaginaryI]"}], "-", 
               RowBox[{"5", " ", "\[Pi]"}]}], ")"}], " ", "\[Pi]"}]}], ")"}], 
          " ", 
          SuperscriptBox["Q", "2"], " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{"170", " ", "Q", " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["\[Omega]", "4"]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["r", "9"], " ", 
          SuperscriptBox["\[Omega]", "6"]}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"9", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["Q", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", "r", " ", "\[Omega]"}], "]"}]}], 
       RowBox[{"20", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["\[Omega]", "3"]}]]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"230400", " ", 
          SuperscriptBox["r", "7"], " ", 
          SuperscriptBox["\[Omega]", "5"]}]]}], "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1296000"}], " ", 
          SuperscriptBox["Q", "4"]}], "+", 
         RowBox[{"8640", " ", 
          RowBox[{"(", 
           RowBox[{"293", "+", 
            RowBox[{"12", " ", "EulerGamma", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "18"}], "+", 
               RowBox[{"5", " ", "EulerGamma"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"18", " ", "\[ImaginaryI]"}], "-", 
               RowBox[{"5", " ", "\[Pi]"}]}], ")"}], " ", "\[Pi]"}]}], ")"}], 
          " ", 
          SuperscriptBox["Q", "3"], " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{"960", " ", 
          RowBox[{"(", 
           RowBox[{"81", "+", 
            RowBox[{"6", " ", "EulerGamma", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "18"}], "+", 
               RowBox[{"5", " ", "EulerGamma"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"18", " ", "\[ImaginaryI]"}], "-", 
               RowBox[{"5", " ", "\[Pi]"}]}], ")"}], " ", "\[Pi]"}]}], ")"}], 
          " ", 
          SuperscriptBox["Q", "2"], " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["\[Omega]", "4"]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1307"}], "+", 
            RowBox[{"480", " ", "EulerGamma"}], "-", 
            RowBox[{"480", " ", "\[ImaginaryI]", " ", "\[Pi]"}]}], ")"}], " ",
           "Q", " ", 
          SuperscriptBox["r", "9"], " ", 
          SuperscriptBox["\[Omega]", "6"]}], "-", 
         RowBox[{"25", " ", 
          SuperscriptBox["r", "12"], " ", 
          SuperscriptBox["\[Omega]", "8"]}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"162", " ", 
           SuperscriptBox["Q", "2"]}], "+", 
          RowBox[{"9", " ", "Q", " ", 
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox["\[Omega]", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "6"], " ", 
           SuperscriptBox["\[Omega]", "4"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", "r", " ", "\[Omega]"}], "]"}]}], 
       RowBox[{"120", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["\[Omega]", "3"]}]]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"177811200", " ", 
            SuperscriptBox["Q", "5"]}], "-", 
           RowBox[{"241920", " ", 
            RowBox[{"(", 
             RowBox[{"2239", "+", 
              RowBox[{"84", " ", "EulerGamma", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "18"}], "+", 
                 RowBox[{"5", " ", "EulerGamma"}]}], ")"}]}], "+", 
              RowBox[{"14", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"18", " ", "\[ImaginaryI]"}], "-", 
                 RowBox[{"5", " ", "\[Pi]"}]}], ")"}], " ", "\[Pi]"}]}], 
             ")"}], " ", 
            SuperscriptBox["Q", "4"], " ", 
            SuperscriptBox["r", "3"], " ", 
            SuperscriptBox["\[Omega]", "2"]}], "-", 
           RowBox[{"94080", " ", 
            RowBox[{"(", 
             RowBox[{"963", "+", 
              RowBox[{"42", " ", "EulerGamma", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "18"}], "+", 
                 RowBox[{"5", " ", "EulerGamma"}]}], ")"}]}], "+", 
              RowBox[{"7", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"18", " ", "\[ImaginaryI]"}], "-", 
                 RowBox[{"5", " ", "\[Pi]"}]}], ")"}], " ", "\[Pi]"}]}], 
             ")"}], " ", 
            SuperscriptBox["Q", "3"], " ", 
            SuperscriptBox["r", "6"], " ", 
            SuperscriptBox["\[Omega]", "4"]}], "+", 
           RowBox[{"784", " ", 
            RowBox[{"(", 
             RowBox[{"221", "+", 
              RowBox[{"300", " ", 
               RowBox[{"(", 
                RowBox[{"14", "-", 
                 RowBox[{"3", " ", "EulerGamma"}]}], ")"}], " ", 
               "EulerGamma"}], "+", 
              RowBox[{"150", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "10"}], " ", "\[ImaginaryI]"}], "+", "\[Pi]"}],
                 ")"}]}]}], ")"}], " ", 
            SuperscriptBox["Q", "2"], " ", 
            SuperscriptBox["r", "9"], " ", 
            SuperscriptBox["\[Omega]", "6"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45301"}], "+", 
              RowBox[{"13440", " ", "EulerGamma"}], "-", 
              RowBox[{"13440", " ", "\[ImaginaryI]", " ", "\[Pi]"}]}], ")"}], 
            " ", "Q", " ", 
            SuperscriptBox["r", "12"], " ", 
            SuperscriptBox["\[Omega]", "8"]}], "-", 
           RowBox[{"49", " ", 
            SuperscriptBox["r", "15"], " ", 
            SuperscriptBox["\[Omega]", "10"]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"22579200", " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["\[Omega]", "5"]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3360", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["\[Omega]", "3"]}]], "\[ImaginaryI]", " ", "Q", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9072", " ", 
          SuperscriptBox["Q", "3"]}], "+", 
         RowBox[{"1764", " ", 
          SuperscriptBox["Q", "2"], " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{"287", " ", "Q", " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["\[Omega]", "4"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["r", "9"], " ", 
          SuperscriptBox["\[Omega]", "6"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", "r", " ", "\[Omega]"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "9"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "EulerGamma"}]}], ")"}], " ", 
        SuperscriptBox["Q", "3"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", "r", " ", "\[Omega]"}], "]"}]}], 
       RowBox[{"20", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"]}]], "+", 
      RowBox[{
       FractionBox["1", "120960"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"126", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "263"}], "+", 
            RowBox[{"170", " ", "EulerGamma"}]}], ")"}], " ", 
          SuperscriptBox["Q", "2"]}], "+", 
         FractionBox[
          RowBox[{"453600", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", "EulerGamma"}]}], ")"}], " ", 
           SuperscriptBox["Q", "4"]}], 
          RowBox[{
           SuperscriptBox["r", "6"], " ", 
           SuperscriptBox["\[Omega]", "4"]}]], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"443", "-", 
            RowBox[{"210", " ", "EulerGamma"}]}], ")"}], " ", "Q", " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["\[Omega]", "4"]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{
            SuperscriptBox["r", "3"], " ", 
            SuperscriptBox["\[Omega]", "2"]}]], "1512", " ", 
          SuperscriptBox["Q", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "443"}], "-", 
            RowBox[{"252", " ", 
             SuperscriptBox["EulerGamma", "2"]}], "+", 
            RowBox[{"40", " ", 
             SuperscriptBox["EulerGamma", "3"]}], "+", 
            RowBox[{"18", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", "\[ImaginaryI]"}], "+", "\[Pi]"}], 
              ")"}]}], "+", 
            RowBox[{"EulerGamma", " ", 
             RowBox[{"(", 
              RowBox[{"590", "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"18", " ", "\[ImaginaryI]"}], "-", 
                  RowBox[{"5", " ", "\[Pi]"}]}], ")"}], " ", "\[Pi]"}]}], 
              ")"}]}], "+", 
            RowBox[{"80", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{4.004169039383905*^9, 4.004169040587879*^9}, 
   4.004169394176052*^9},ExpressionUUID->"a7ab7ec0-73bc-4aed-b50c-\
a47026df2154"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["l=3", "Section",
 CellChangeTimes->{{4.004168913955207*^9, 4.004168915368046*^9}, {
  4.004168963709359*^9, 
  4.004168983672681*^9}},ExpressionUUID->"00d7e3a5-b0db-489e-b0ef-\
f7b951ed8a5a"],

Cell[CellGroupData[{

Cell["In", "Subsection",
 CellChangeTimes->{{4.004168951913265*^9, 
  4.0041689534624777`*^9}},ExpressionUUID->"5d344b7b-4c4a-4943-9274-\
04c61529e8c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RInl3", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"120", " ", 
    SuperscriptBox["r", "3"]}], "-", 
   RowBox[{"40", " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "11"}], "+", 
      RowBox[{"6", " ", "EulerGamma"}]}], ")"}], " ", "Q", " ", 
    SuperscriptBox["r", "3"], " ", 
    SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]"}], "+", 
   RowBox[{
    FractionBox["20", "9"], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "11"}], "+", 
      RowBox[{"6", " ", "EulerGamma"}]}], ")"}], " ", "Q", " ", 
    SuperscriptBox["r", "2"], " ", 
    SuperscriptBox["\[Eta]", "5"], " ", "\[Omega]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"54", " ", "Q"}], "+", 
      RowBox[{
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["20", "3"], " ", 
    SuperscriptBox["\[Eta]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"54", " ", "Q", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["r", "5"], " ", 
       SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["5", "99"], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "11"}], "+", 
      RowBox[{"6", " ", "EulerGamma"}]}], ")"}], " ", "Q", " ", "r", " ", 
    SuperscriptBox["\[Eta]", "7"], " ", "\[Omega]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2376", " ", 
       SuperscriptBox["Q", "2"]}], "-", 
      RowBox[{"176", " ", "Q", " ", 
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["r", "6"], " ", 
       SuperscriptBox["\[Omega]", "4"]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"360", " ", 
       SuperscriptBox["Q", "2"], " ", "r"}], "-", 
      RowBox[{
       FractionBox["80", "3"], " ", "Q", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["\[Omega]", "4"]}], "33"]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "120"}], " ", 
       SuperscriptBox["Q", "3"]}], "+", 
      RowBox[{
       FractionBox["8", "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1116"}], "+", 
         RowBox[{"10", " ", 
          RowBox[{"(", 
           RowBox[{"86", "-", 
            RowBox[{"21", " ", "EulerGamma"}]}], ")"}], " ", "EulerGamma"}], "+", 
         RowBox[{"35", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{
       FractionBox["181", "99"], " ", "Q", " ", 
       SuperscriptBox["r", "6"], " ", 
       SuperscriptBox["\[Omega]", "4"]}], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["r", "9"], " ", 
        SuperscriptBox["\[Omega]", "6"]}], "2574"], "+", 
      RowBox[{
       FractionBox["720", "7"], " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["Q", "2"], " ", "\[Omega]"}], "r"], "]"}]}]}], 
     ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "2162160"], 
    SuperscriptBox["r", "2"], " ", 
    SuperscriptBox["\[Eta]", "8"], " ", 
    SuperscriptBox["\[Omega]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"823680", " ", 
       RowBox[{"(", 
        RowBox[{"11119", "+", 
         RowBox[{"90", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "86"}], "+", 
            RowBox[{"21", " ", "EulerGamma"}]}], ")"}]}], "-", 
         RowBox[{"315", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["Q", "3"]}], "+", 
      RowBox[{"1040", " ", 
       RowBox[{"(", 
        RowBox[{"162991", "+", 
         RowBox[{"1320", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "86"}], "+", 
            RowBox[{"21", " ", "EulerGamma"}]}], ")"}]}], "-", 
         RowBox[{"4620", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "-", 
      RowBox[{"88144", " ", "Q", " ", 
       SuperscriptBox["r", "6"], " ", 
       SuperscriptBox["\[Omega]", "4"]}], "+", 
      RowBox[{"35", " ", 
       SuperscriptBox["r", "9"], " ", 
       SuperscriptBox["\[Omega]", "6"]}], "-", 
      RowBox[{"12355200", " ", 
       SuperscriptBox["Q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"54", " ", "Q"}], "+", 
         RowBox[{
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["Q", "2"], " ", "\[Omega]"}], "r"], "]"}]}]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["40", "21"]}], " ", 
       RowBox[{"(", 
        RowBox[{"2386", "+", 
         RowBox[{"18", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "86"}], "+", 
            RowBox[{"21", " ", "EulerGamma"}]}], ")"}]}], "-", 
         RowBox[{"63", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["Q", "4"], " ", "r", " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{
       FractionBox["1", "2079"], 
       RowBox[{"(", 
        RowBox[{"570523", "+", 
         RowBox[{"5280", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "86"}], "+", 
            RowBox[{"21", " ", "EulerGamma"}]}], ")"}]}], "-", 
         RowBox[{"18480", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["Q", "3"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["\[Omega]", "4"]}], "+", 
      RowBox[{
       FractionBox["1", "1486485"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2893243"}], "-", 
         RowBox[{"21450", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "86"}], "+", 
            RowBox[{"21", " ", "EulerGamma"}]}], ")"}]}], "+", 
         RowBox[{"75075", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "7"], " ", 
       SuperscriptBox["\[Omega]", "6"]}], "+", 
      FractionBox[
       RowBox[{"577", " ", "Q", " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["\[Omega]", "8"]}], "1164240"], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["r", "13"], " ", 
        SuperscriptBox["\[Omega]", "10"]}], "10501920"], "+", 
      RowBox[{
       FractionBox["10", "77"], " ", 
       SuperscriptBox["Q", "2"], " ", "r", " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2376", " ", 
          SuperscriptBox["Q", "2"]}], "-", 
         RowBox[{"176", " ", "Q", " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["\[Omega]", "4"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["Q", "2"], " ", "\[Omega]"}], "r"], "]"}]}]}], 
     ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "54054"], "\[ImaginaryI]", " ", "Q", " ", 
    SuperscriptBox["\[Eta]", "9"], " ", "\[Omega]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2162160", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "11"}], "+", 
         RowBox[{"6", " ", "EulerGamma"}]}], ")"}], " ", 
       SuperscriptBox["Q", "3"]}], "-", 
      RowBox[{"32942", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "11"}], "+", 
         RowBox[{"6", " ", "EulerGamma"}]}], ")"}], " ", "Q", " ", 
       SuperscriptBox["r", "6"], " ", 
       SuperscriptBox["\[Omega]", "4"]}], "+", 
      RowBox[{"35", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "11"}], "+", 
         RowBox[{"6", " ", "EulerGamma"}]}], ")"}], " ", 
       SuperscriptBox["r", "9"], " ", 
       SuperscriptBox["\[Omega]", "6"]}], "-", 
      RowBox[{"1853280", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "11"}], "+", 
         RowBox[{"6", " ", "EulerGamma"}]}], ")"}], " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["Q", "2"], " ", "\[Omega]"}], "r"], "]"}]}], "+", 
      RowBox[{"10296", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "14577"}], "+", 
         RowBox[{"590", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"12", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{"1281", "+", 
            RowBox[{"5", " ", "EulerGamma", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "95"}], "+", 
               RowBox[{"14", " ", "EulerGamma"}]}], ")"}]}], "-", 
            RowBox[{"35", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"1680", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{4.0041690442733593`*^9, 4.004169044530506*^9}, 
   4.004169413774057*^9},ExpressionUUID->"75e75f31-5018-4fb3-8e61-\
1a16c7e0243b"]
}, Closed]],

Cell[CellGroupData[{

Cell["Up", "Subsection",
 CellChangeTimes->{{4.004168951913265*^9, 
  4.004168973249426*^9}},ExpressionUUID->"3996b574-a7fd-4773-b8df-\
69334f127030"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RUpl3", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Eta]", "7"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox["r", "3"], "1680"], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{"11", "-", 
          RowBox[{"6", " ", "EulerGamma"}]}], ")"}], " ", 
        SuperscriptBox["Q", "3"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["\[Omega]", "6"]}]], "+", 
      FractionBox[
       RowBox[{"13", " ", 
        RowBox[{"(", 
         RowBox[{"11", "-", 
          RowBox[{"6", " ", "EulerGamma"}]}], ")"}], " ", 
        SuperscriptBox["Q", "2"]}], 
       RowBox[{"48", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["\[Omega]", "4"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"11", "-", 
          RowBox[{"6", " ", "EulerGamma"}]}], ")"}], " ", "Q"}], 
       RowBox[{"384", " ", 
        SuperscriptBox["\[Omega]", "2"]}]]}], ")"}]}], "-", 
   FractionBox[
    RowBox[{"15", " ", "\[ImaginaryI]"}], 
    RowBox[{"16", " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox["\[Omega]", "7"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", 
     RowBox[{"(", 
      RowBox[{"11", "-", 
       RowBox[{"6", " ", "EulerGamma"}]}], ")"}], " ", "Q", " ", 
     SuperscriptBox["\[Eta]", "3"]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox["\[Omega]", "6"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[Eta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"40", " ", "Q"}], "+", 
       RowBox[{
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["r", "5"], " ", 
     SuperscriptBox["\[Omega]", "7"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"11", "-", 
       RowBox[{"6", " ", "EulerGamma"}]}], ")"}], " ", "Q", " ", 
     SuperscriptBox["\[Eta]", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"40", " ", "Q"}], "+", 
       RowBox[{
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["r", "5"], " ", 
     SuperscriptBox["\[Omega]", "6"]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["\[Eta]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1200", " ", 
        SuperscriptBox["Q", "2"]}], "+", 
       RowBox[{"104", " ", "Q", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["\[Omega]", "4"]}]}], ")"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox["r", "6"], " ", 
     SuperscriptBox["\[Omega]", "7"]}]], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"5376", " ", 
          SuperscriptBox["r", "7"], " ", 
          SuperscriptBox["\[Omega]", "7"]}]]}], "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"100800", " ", 
          SuperscriptBox["Q", "3"]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"6157", "+", 
            RowBox[{"60", " ", "EulerGamma", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "86"}], "+", 
               RowBox[{"21", " ", "EulerGamma"}]}], ")"}]}], "+", 
            RowBox[{"30", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"18", " ", "\[ImaginaryI]"}], "-", 
               RowBox[{"7", " ", "\[Pi]"}]}], ")"}], " ", "\[Pi]"}]}], ")"}], 
          " ", 
          SuperscriptBox["Q", "2"], " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{"448", " ", "Q", " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["\[Omega]", "4"]}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["r", "9"], " ", 
          SuperscriptBox["\[Omega]", "6"]}]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"45", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["Q", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", "r", " ", "\[Omega]"}], "]"}]}], 
       RowBox[{"56", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["\[Omega]", "5"]}]]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"215040", " ", 
          SuperscriptBox["r", "8"], " ", 
          SuperscriptBox["\[Omega]", "7"]}]]}], "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7056000", " ", 
          SuperscriptBox["Q", "4"]}], "-", 
         RowBox[{"320", " ", 
          RowBox[{"(", 
           RowBox[{"28507", "+", 
            RowBox[{"240", " ", "EulerGamma", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "86"}], "+", 
               RowBox[{"21", " ", "EulerGamma"}]}], ")"}]}], "+", 
            RowBox[{"120", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"18", " ", "\[ImaginaryI]"}], "-", 
               RowBox[{"7", " ", "\[Pi]"}]}], ")"}], " ", "\[Pi]"}]}], ")"}], 
          " ", 
          SuperscriptBox["Q", "3"], " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "-", 
         RowBox[{"320", " ", 
          RowBox[{"(", 
           RowBox[{"515", "+", 
            RowBox[{"6", " ", "EulerGamma", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "86"}], "+", 
               RowBox[{"21", " ", "EulerGamma"}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"18", " ", "\[ImaginaryI]"}], "-", 
               RowBox[{"7", " ", "\[Pi]"}]}], ")"}], " ", "\[Pi]"}]}], ")"}], 
          " ", 
          SuperscriptBox["Q", "2"], " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["\[Omega]", "4"]}], "+", 
         RowBox[{"1904", " ", "Q", " ", 
          SuperscriptBox["r", "9"], " ", 
          SuperscriptBox["\[Omega]", "6"]}], "-", 
         RowBox[{"35", " ", 
          SuperscriptBox["r", "12"], " ", 
          SuperscriptBox["\[Omega]", "8"]}]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"9", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["Q", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"40", " ", "Q"}], "+", 
          RowBox[{
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", "r", " ", "\[Omega]"}], "]"}]}], 
       RowBox[{"112", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["\[Omega]", "5"]}]]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"105", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["Q", "5"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["\[Omega]", "7"]}]]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"224", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["\[Omega]", "5"]}]], "5", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"5039", "+", 
         RowBox[{"40", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "86"}], "+", 
            RowBox[{"21", " ", "EulerGamma"}]}], ")"}]}], "+", 
         RowBox[{"20", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"18", " ", "\[ImaginaryI]"}], "-", 
            RowBox[{"7", " ", "\[Pi]"}]}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", 
       SuperscriptBox["Q", "4"]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"4032", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["\[Omega]", "3"]}]], "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"36607", "+", 
         RowBox[{"312", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "86"}], "+", 
            RowBox[{"21", " ", "EulerGamma"}]}], ")"}]}], "+", 
         RowBox[{"156", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"18", " ", "\[ImaginaryI]"}], "-", 
            RowBox[{"7", " ", "\[Pi]"}]}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", 
       SuperscriptBox["Q", "3"]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"80640", " ", "\[Omega]"}]], "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"3929", "+", 
         RowBox[{"60", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "86"}], "+", 
            RowBox[{"21", " ", "EulerGamma"}]}], ")"}]}], "+", 
         RowBox[{"30", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"18", " ", "\[ImaginaryI]"}], "-", 
            RowBox[{"7", " ", "\[Pi]"}]}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", 
       SuperscriptBox["Q", "2"]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6401"}], " ", "\[ImaginaryI]"}], "+", 
          RowBox[{"2240", " ", "\[ImaginaryI]", " ", "EulerGamma"}], "+", 
          RowBox[{"2240", " ", "\[Pi]"}]}], ")"}], " ", "Q", " ", 
        SuperscriptBox["r", "3"], " ", "\[Omega]"}], "1881600"], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["\[Omega]", "3"]}], "184320"], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"6720", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["\[Omega]", "5"]}]], "\[ImaginaryI]", " ", "Q", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"54000", " ", 
          SuperscriptBox["Q", "3"]}], "+", 
         RowBox[{"4680", " ", 
          SuperscriptBox["Q", "2"], " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{"45", " ", "Q", " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["\[Omega]", "4"]}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["r", "9"], " ", 
          SuperscriptBox["\[Omega]", "6"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", "r", " ", "\[Omega]"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "9"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"15", " ", 
        RowBox[{"(", 
         RowBox[{"11", "-", 
          RowBox[{"6", " ", "EulerGamma"}]}], ")"}], " ", 
        SuperscriptBox["Q", "3"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", "r", " ", "\[Omega]"}], "]"}]}], 
       RowBox[{"56", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["\[Omega]", "4"]}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"241920", " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["\[Omega]", "6"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1512000"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11"}], "+", 
            RowBox[{"6", " ", "EulerGamma"}]}], ")"}], " ", 
          SuperscriptBox["Q", "4"]}], "-", 
         RowBox[{"6720", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11"}], "+", 
            RowBox[{"6", " ", "EulerGamma"}]}], ")"}], " ", 
          SuperscriptBox["Q", "2"], " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["\[Omega]", "4"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"241", "-", 
            RowBox[{"210", " ", "EulerGamma"}]}], ")"}], " ", "Q", " ", 
          SuperscriptBox["r", "9"], " ", 
          SuperscriptBox["\[Omega]", "6"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["r", "12"], " ", 
          SuperscriptBox["\[Omega]", "8"]}], "+", 
         RowBox[{"240", " ", 
          SuperscriptBox["Q", "3"], " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "18901"}], "-", 
            RowBox[{"2970", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"EulerGamma", " ", 
                RowBox[{"(", 
                 RowBox[{"7147", "+", 
                  RowBox[{"30", " ", "EulerGamma", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "95"}], "+", 
                    RowBox[{"14", " ", "EulerGamma"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
               "540", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", "\[Pi]"}],
                "+", 
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{"59", "-", 
                  RowBox[{"42", " ", "EulerGamma"}]}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2520", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{4.004169046992833*^9, 4.004169047998412*^9}, 
   4.004169454993093*^9},ExpressionUUID->"b4683d65-efe8-479f-920b-\
5e1cb2da5d30"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["l=4", "Section",
 CellChangeTimes->{{4.004168913955207*^9, 4.004168915368046*^9}, {
  4.004168963709359*^9, 
  4.0041689865740128`*^9}},ExpressionUUID->"42f162b6-3939-42c8-b05d-\
c6aa7c4647b1"],

Cell[CellGroupData[{

Cell["In", "Subsection",
 CellChangeTimes->{{4.004168951913265*^9, 
  4.0041689534624777`*^9}},ExpressionUUID->"01f66c26-e9b3-4137-83c1-\
d7256dab59c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RInl4", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"1680", " ", 
    SuperscriptBox["r", "4"]}], "-", 
   RowBox[{"280", " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "25"}], "+", 
      RowBox[{"12", " ", "EulerGamma"}]}], ")"}], " ", "Q", " ", 
    SuperscriptBox["r", "4"], " ", 
    SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]"}], "+", 
   RowBox[{
    FractionBox["140", "11"], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "25"}], "+", 
      RowBox[{"12", " ", "EulerGamma"}]}], ")"}], " ", "Q", " ", 
    SuperscriptBox["r", "3"], " ", 
    SuperscriptBox["\[Eta]", "5"], " ", "\[Omega]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"88", " ", "Q"}], "+", 
      RowBox[{
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["840", "11"], " ", 
    SuperscriptBox["\[Eta]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"88", " ", "Q", " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["r", "6"], " ", 
       SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["7", "143"], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "25"}], "+", 
      RowBox[{"12", " ", "EulerGamma"}]}], ")"}], " ", "Q", " ", 
    SuperscriptBox["r", "2"], " ", 
    SuperscriptBox["\[Eta]", "7"], " ", "\[Omega]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"34320", " ", 
       SuperscriptBox["Q", "2"]}], "-", 
      RowBox[{"728", " ", "Q", " ", 
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["r", "6"], " ", 
       SuperscriptBox["\[Omega]", "4"]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["42", "143"], " ", 
    SuperscriptBox["\[Eta]", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"34320", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"728", " ", "Q", " ", 
       SuperscriptBox["r", "5"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["\[Omega]", "4"]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "429"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2882880"}], " ", 
          SuperscriptBox["Q", "3"], " ", "r"}], "-", 
         RowBox[{"52", " ", 
          RowBox[{"(", 
           RowBox[{"172481", "+", 
            RowBox[{"13860", " ", "EulerGamma", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "+", 
               RowBox[{"2", " ", "EulerGamma"}]}], ")"}]}], "-", 
            RowBox[{"4620", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["Q", "2"], " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{"6608", " ", "Q", " ", 
          SuperscriptBox["r", "7"], " ", 
          SuperscriptBox["\[Omega]", "4"]}], "-", 
         RowBox[{"7", " ", 
          SuperscriptBox["r", "10"], " ", 
          SuperscriptBox["\[Omega]", "6"]}]}], ")"}]}], "+", 
      RowBox[{"1120", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["Q", "2"], " ", "\[Omega]"}], "r"], "]"}]}]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1680", " ", 
       SuperscriptBox["Q", "4"]}], "+", 
      RowBox[{
       FractionBox["8", "33"], " ", 
       RowBox[{"(", 
        RowBox[{"368167", "+", 
         RowBox[{"27720", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"2", " ", "EulerGamma"}]}], ")"}]}], "-", 
         RowBox[{"9240", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["Q", "3"], " ", 
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{
       FractionBox["1", "1573"], "2", " ", 
       RowBox[{"(", 
        RowBox[{"798261", "+", 
         RowBox[{"60060", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"2", " ", "EulerGamma"}]}], ")"}]}], "-", 
         RowBox[{"20020", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "6"], " ", 
       SuperscriptBox["\[Omega]", "4"]}], "-", 
      FractionBox[
       RowBox[{"662", " ", "Q", " ", 
        SuperscriptBox["r", "9"], " ", 
        SuperscriptBox["\[Omega]", "6"]}], "2145"], "+", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["r", "12"], " ", 
        SuperscriptBox["\[Omega]", "8"]}], "58344"], "-", 
      RowBox[{
       FractionBox["560", "11"], " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"88", " ", "Q"}], "+", 
         RowBox[{
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["Q", "2"], " ", "\[Omega]"}], "r"], "]"}]}]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["32", "11"]}], " ", 
       RowBox[{"(", 
        RowBox[{"47944", "+", 
         RowBox[{"3465", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"2", " ", "EulerGamma"}]}], ")"}]}], "-", 
         RowBox[{"1155", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["Q", "4"], " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{
       FractionBox["1", "23595"], "56", " ", 
       RowBox[{"(", 
        RowBox[{"1078267", "+", 
         RowBox[{"90090", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"2", " ", "EulerGamma"}]}], ")"}]}], "-", 
         RowBox[{"30030", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["Q", "3"], " ", 
       SuperscriptBox["r", "5"], " ", 
       SuperscriptBox["\[Omega]", "4"]}], "+", 
      RowBox[{
       FractionBox["1", "613470"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12765497"}], "-", 
         RowBox[{"900900", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"2", " ", "EulerGamma"}]}], ")"}]}], "+", 
         RowBox[{"300300", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["\[Omega]", "6"]}], "+", 
      FractionBox[
       RowBox[{"571", " ", "Q", " ", 
        SuperscriptBox["r", "11"], " ", 
        SuperscriptBox["\[Omega]", "8"]}], "170170"], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["r", "14"], " ", 
        SuperscriptBox["\[Omega]", "10"]}], "11085360"], "+", 
      RowBox[{
       FractionBox["28", "143"], " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"34320", " ", 
          SuperscriptBox["Q", "2"]}], "-", 
         RowBox[{"728", " ", "Q", " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["\[Omega]", "4"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["Q", "2"], " ", "\[Omega]"}], "r"], "]"}]}]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "9"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["560", "3"]}], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "25"}], "+", 
         RowBox[{"12", " ", "EulerGamma"}]}], ")"}], " ", 
       SuperscriptBox["Q", "3"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["Q", "2"], " ", "\[Omega]"}], "r"], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2574"], "\[ImaginaryI]", " ", "Q", " ", "r", " ", 
       "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2882880", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "25"}], "+", 
            RowBox[{"12", " ", "EulerGamma"}]}], ")"}], " ", 
          SuperscriptBox["Q", "3"]}], "-", 
         RowBox[{"6608", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "25"}], "+", 
            RowBox[{"12", " ", "EulerGamma"}]}], ")"}], " ", "Q", " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["\[Omega]", "4"]}], "+", 
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "25"}], "+", 
            RowBox[{"12", " ", "EulerGamma"}]}], ")"}], " ", 
          SuperscriptBox["r", "9"], " ", 
          SuperscriptBox["\[Omega]", "6"]}], "+", 
         RowBox[{"156", " ", 
          SuperscriptBox["Q", "2"], " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "800603"}], "-", 
            RowBox[{"267960", " ", 
             SuperscriptBox["EulerGamma", "2"]}], "+", 
            RowBox[{"36960", " ", 
             SuperscriptBox["EulerGamma", "3"]}], "+", 
            RowBox[{"32340", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"EulerGamma", " ", 
             RowBox[{"(", 
              RowBox[{"766924", "-", 
               RowBox[{"18480", " ", 
                SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"73920", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{4.0041690517867527`*^9, 4.004169052442252*^9}, 
   4.0041694898767433`*^9},ExpressionUUID->"93ef6088-2136-4ee4-8c0b-\
b00ec50417ee"]
}, Closed]],

Cell[CellGroupData[{

Cell["Up", "Subsection",
 CellChangeTimes->{{4.004168951913265*^9, 
  4.004168973249426*^9}},ExpressionUUID->"a08e4057-0a1c-4d21-9eb1-\
15e9e417ad5c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RUpl4", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"105", " ", "\[ImaginaryI]"}], 
    RowBox[{"32", " ", 
     SuperscriptBox["r", "5"], " ", 
     SuperscriptBox["\[Omega]", "9"]}]], "+", 
   FractionBox[
    RowBox[{"35", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "25"}], "+", 
       RowBox[{"12", " ", "EulerGamma"}]}], ")"}], " ", "Q", " ", 
     SuperscriptBox["\[Eta]", "3"]}], 
    RowBox[{"64", " ", 
     SuperscriptBox["r", "5"], " ", 
     SuperscriptBox["\[Omega]", "8"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[Eta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"70", " ", "Q"}], "+", 
       RowBox[{
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox["r", "6"], " ", 
     SuperscriptBox["\[Omega]", "9"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "25"}], "+", 
       RowBox[{"12", " ", "EulerGamma"}]}], ")"}], " ", "Q", " ", 
     SuperscriptBox["\[Eta]", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"70", " ", "Q"}], "+", 
       RowBox[{
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox["r", "6"], " ", 
     SuperscriptBox["\[Omega]", "8"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[Eta]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4200", " ", 
        SuperscriptBox["Q", "2"]}], "+", 
       RowBox[{"200", " ", "Q", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["\[Omega]", "4"]}]}], ")"}]}], 
    RowBox[{"256", " ", 
     SuperscriptBox["r", "7"], " ", 
     SuperscriptBox["\[Omega]", "9"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "25"}], "+", 
       RowBox[{"12", " ", "EulerGamma"}]}], ")"}], " ", "Q", " ", 
     SuperscriptBox["\[Eta]", "7"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4200", " ", 
        SuperscriptBox["Q", "2"]}], "+", 
       RowBox[{"200", " ", "Q", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["\[Omega]", "4"]}]}], ")"}]}], 
    RowBox[{"512", " ", 
     SuperscriptBox["r", "7"], " ", 
     SuperscriptBox["\[Omega]", "8"]}]], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"1536", " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["\[Omega]", "9"]}]], 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"176400", " ", 
           SuperscriptBox["Q", "3"]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"14281", "+", 
             RowBox[{"1260", " ", "EulerGamma", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"2", " ", "EulerGamma"}]}], ")"}]}], "-", 
             RowBox[{"420", " ", "\[Pi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Pi]"}], 
               ")"}]}]}], ")"}], " ", 
           SuperscriptBox["Q", "2"], " ", 
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox["\[Omega]", "2"]}], "+", 
          RowBox[{"238", " ", "Q", " ", 
           SuperscriptBox["r", "6"], " ", 
           SuperscriptBox["\[Omega]", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["r", "9"], " ", 
           SuperscriptBox["\[Omega]", "6"]}]}], ")"}]}]}], "+", 
      FractionBox[
       RowBox[{"35", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["Q", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", "r", " ", "\[Omega]"}], "]"}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["\[Omega]", "7"]}]]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"61440", " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["\[Omega]", "9"]}]], "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"14112000", " ", 
          SuperscriptBox["Q", "4"]}], "-", 
         RowBox[{"160", " ", 
          RowBox[{"(", 
           RowBox[{"80849", "+", 
            RowBox[{"6300", " ", "EulerGamma", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "+", 
               RowBox[{"2", " ", "EulerGamma"}]}], ")"}]}], "-", 
            RowBox[{"2100", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Pi]"}], 
              ")"}]}]}], ")"}], " ", 
          SuperscriptBox["Q", "3"], " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "-", 
         RowBox[{"480", " ", 
          RowBox[{"(", 
           RowBox[{"309", "+", 
            RowBox[{"30", " ", "EulerGamma", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "+", 
               RowBox[{"2", " ", "EulerGamma"}]}], ")"}]}], "-", 
            RowBox[{"10", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Pi]"}], 
              ")"}]}]}], ")"}], " ", 
          SuperscriptBox["Q", "2"], " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["\[Omega]", "4"]}], "+", 
         RowBox[{"544", " ", "Q", " ", 
          SuperscriptBox["r", "9"], " ", 
          SuperscriptBox["\[Omega]", "6"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["r", "12"], " ", 
          SuperscriptBox["\[Omega]", "8"]}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["Q", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"70", " ", "Q"}], "+", 
          RowBox[{
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", "r", " ", "\[Omega]"}], "]"}]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["\[Omega]", "7"]}]]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"9461760", " ", 
         SuperscriptBox["r", "10"], " ", 
         SuperscriptBox["\[Omega]", "9"]}]], "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3911846400", " ", 
          SuperscriptBox["Q", "5"]}], "-", 
         RowBox[{"20160", " ", 
          RowBox[{"(", 
           RowBox[{"310281", "+", 
            RowBox[{"23100", " ", "EulerGamma", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "+", 
               RowBox[{"2", " ", "EulerGamma"}]}], ")"}]}], "-", 
            RowBox[{"7700", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Pi]"}], 
              ")"}]}]}], ")"}], " ", 
          SuperscriptBox["Q", "4"], " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "-", 
         RowBox[{"12320", " ", 
          RowBox[{"(", 
           RowBox[{"23197", "+", 
            RowBox[{"1800", " ", "EulerGamma", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "+", 
               RowBox[{"2", " ", "EulerGamma"}]}], ")"}]}], "-", 
            RowBox[{"600", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Pi]"}], 
              ")"}]}]}], ")"}], " ", 
          SuperscriptBox["Q", "3"], " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["\[Omega]", "4"]}], "-", 
         RowBox[{"3080", " ", 
          RowBox[{"(", 
           RowBox[{"319", "+", 
            RowBox[{"36", " ", "EulerGamma", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "+", 
               RowBox[{"2", " ", "EulerGamma"}]}], ")"}]}], "-", 
            RowBox[{"12", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Pi]"}], 
              ")"}]}]}], ")"}], " ", 
          SuperscriptBox["Q", "2"], " ", 
          SuperscriptBox["r", "9"], " ", 
          SuperscriptBox["\[Omega]", "6"]}], "+", 
         RowBox[{"5874", " ", "Q", " ", 
          SuperscriptBox["r", "12"], " ", 
          SuperscriptBox["\[Omega]", "8"]}], "-", 
         RowBox[{"77", " ", 
          SuperscriptBox["r", "15"], " ", 
          SuperscriptBox["\[Omega]", "10"]}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["Q", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4200", " ", 
           SuperscriptBox["Q", "2"]}], "+", 
          RowBox[{"200", " ", "Q", " ", 
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox["\[Omega]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["r", "6"], " ", 
           SuperscriptBox["\[Omega]", "4"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", "r", " ", "\[Omega]"}], "]"}]}], 
       RowBox[{"128", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["\[Omega]", "7"]}]]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "9"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"35", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "25"}], "+", 
          RowBox[{"12", " ", "EulerGamma"}]}], ")"}], " ", 
        SuperscriptBox["Q", "3"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", "r", " ", "\[Omega]"}], "]"}]}], 
       RowBox[{"96", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["\[Omega]", "6"]}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"967680", " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox["\[Omega]", "8"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"18522000", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "25"}], "+", 
            RowBox[{"12", " ", "EulerGamma"}]}], ")"}], " ", 
          SuperscriptBox["Q", "4"]}], "+", 
         RowBox[{"24990", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "25"}], "+", 
            RowBox[{"12", " ", "EulerGamma"}]}], ")"}], " ", 
          SuperscriptBox["Q", "2"], " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["\[Omega]", "4"]}], "+", 
         RowBox[{"105", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "25"}], "+", 
            RowBox[{"12", " ", "EulerGamma"}]}], ")"}], " ", "Q", " ", 
          SuperscriptBox["r", "9"], " ", 
          SuperscriptBox["\[Omega]", "6"]}], "-", 
         RowBox[{"32", " ", 
          SuperscriptBox["r", "12"], " ", 
          SuperscriptBox["\[Omega]", "8"]}], "-", 
         RowBox[{"1260", " ", 
          SuperscriptBox["Q", "3"], " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "61123"}], "+", 
            RowBox[{"4", " ", "EulerGamma", " ", 
             RowBox[{"(", 
              RowBox[{"16031", "+", 
               RowBox[{"210", " ", "EulerGamma", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "29"}], "+", 
                  RowBox[{"4", " ", "EulerGamma"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"7000", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "+", 
            RowBox[{
            "3360", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", "\[Pi]"}], "-", 
            RowBox[{"420", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", 
               RowBox[{"4", " ", "EulerGamma"}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"6720", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{4.004169056358116*^9, 4.004169057409753*^9}, 
   4.0041695044070787`*^9},ExpressionUUID->"61cdf7ed-61b1-4c59-9ce2-\
a6c795eb69a3"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["l=5", "Section",
 CellChangeTimes->{{4.004168913955207*^9, 4.004168915368046*^9}, {
  4.004168963709359*^9, 
  4.004168988981414*^9}},ExpressionUUID->"90bc22b1-6336-478b-88f1-\
3ccaefae9ef0"],

Cell[CellGroupData[{

Cell["In", "Subsection",
 CellChangeTimes->{{4.004168951913265*^9, 
  4.0041689534624777`*^9}},ExpressionUUID->"7dfb9e9c-6025-4a95-ad97-\
81bc0904c4e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RInl5", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"30240", " ", 
    SuperscriptBox["r", "5"]}], "-", 
   RowBox[{"1008", " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "137"}], "+", 
      RowBox[{"60", " ", "EulerGamma"}]}], ")"}], " ", "Q", " ", 
    SuperscriptBox["r", "5"], " ", 
    SuperscriptBox["\[Eta]", "3"], " ", "\[Omega]"}], "+", 
   RowBox[{
    FractionBox["504", "13"], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "137"}], "+", 
      RowBox[{"60", " ", "EulerGamma"}]}], ")"}], " ", "Q", " ", 
    SuperscriptBox["r", "4"], " ", 
    SuperscriptBox["\[Eta]", "5"], " ", "\[Omega]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"130", " ", "Q"}], "+", 
      RowBox[{
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["15120", "13"], " ", 
    SuperscriptBox["\[Eta]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"130", " ", "Q", " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["r", "7"], " ", 
       SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["42", "65"], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "137"}], "+", 
      RowBox[{"60", " ", "EulerGamma"}]}], ")"}], " ", "Q", " ", 
    SuperscriptBox["r", "3"], " ", 
    SuperscriptBox["\[Eta]", "7"], " ", "\[Omega]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"15600", " ", 
       SuperscriptBox["Q", "2"]}], "-", 
      RowBox[{"100", " ", "Q", " ", 
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["r", "6"], " ", 
       SuperscriptBox["\[Omega]", "4"]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["252", "13"], " ", 
    SuperscriptBox["\[Eta]", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"15600", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"100", " ", "Q", " ", 
       SuperscriptBox["r", "6"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["r", "9"], " ", 
       SuperscriptBox["\[Omega]", "4"]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "302400"}], " ", 
       SuperscriptBox["Q", "3"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{
       FractionBox["24", "715"], " ", 
       RowBox[{"(", 
        RowBox[{"12713429", "+", 
         RowBox[{"5460", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1597"}], "+", 
            RowBox[{"330", " ", "EulerGamma"}]}], ")"}]}], "-", 
         RowBox[{"300300", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "5"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{
       FractionBox["2292", "13"], " ", "Q", " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["\[Omega]", "4"]}], "-", 
      FractionBox[
       RowBox[{"42", " ", 
        SuperscriptBox["r", "11"], " ", 
        SuperscriptBox["\[Omega]", "6"]}], "221"], "+", 
      RowBox[{
       FractionBox["181440", "11"], " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "5"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["Q", "2"], " ", "\[Omega]"}], "r"], "]"}]}]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"151200", " ", 
       SuperscriptBox["Q", "4"], " ", "r"}], "+", 
      RowBox[{
       FractionBox["24", "143"], " ", 
       RowBox[{"(", 
        RowBox[{"13299581", "+", 
         RowBox[{"5460", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1597"}], "+", 
            RowBox[{"330", " ", "EulerGamma"}]}], ")"}]}], "-", 
         RowBox[{"300300", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["Q", "3"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{
       FractionBox["1", "9295"], "12", " ", 
       RowBox[{"(", 
        RowBox[{"13280119", "+", 
         RowBox[{"5460", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1597"}], "+", 
            RowBox[{"330", " ", "EulerGamma"}]}], ")"}]}], "-", 
         RowBox[{"300300", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "7"], " ", 
       SuperscriptBox["\[Omega]", "4"]}], "-", 
      FractionBox[
       RowBox[{"3606", " ", "Q", " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox["\[Omega]", "6"]}], "1105"], "+", 
      FractionBox[
       RowBox[{"21", " ", 
        SuperscriptBox["r", "13"], " ", 
        SuperscriptBox["\[Omega]", "8"]}], "16796"], "-", 
      RowBox[{
       FractionBox["90720", "143"], " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"130", " ", "Q"}], "+", 
         RowBox[{
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["Q", "2"], " ", "\[Omega]"}], "r"], "]"}]}]}], 
     ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "30240"}], " ", 
       SuperscriptBox["Q", "5"]}], "-", 
      RowBox[{
       FractionBox["48", "143"], " ", 
       RowBox[{"(", 
        RowBox[{"13668523", "+", 
         RowBox[{"5460", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1597"}], "+", 
            RowBox[{"330", " ", "EulerGamma"}]}], ")"}]}], "-", 
         RowBox[{"300300", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["Q", "4"], " ", 
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{
       FractionBox["1", "1859"], "20", " ", 
       RowBox[{"(", 
        RowBox[{"2371771", "+", 
         RowBox[{"1092", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1597"}], "+", 
            RowBox[{"330", " ", "EulerGamma"}]}], ")"}]}], "-", 
         RowBox[{"60060", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["Q", "3"], " ", 
       SuperscriptBox["r", "6"], " ", 
       SuperscriptBox["\[Omega]", "4"]}], "+", 
      RowBox[{
       FractionBox["1", "790075"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "236844653"}], "-", 
         RowBox[{"92820", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1597"}], "+", 
            RowBox[{"330", " ", "EulerGamma"}]}], ")"}]}], "+", 
         RowBox[{"5105100", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "9"], " ", 
       SuperscriptBox["\[Omega]", "6"]}], "+", 
      FractionBox[
       RowBox[{"56911", " ", "Q", " ", 
        SuperscriptBox["r", "12"], " ", 
        SuperscriptBox["\[Omega]", "8"]}], "1763580"], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["r", "15"], " ", 
        SuperscriptBox["\[Omega]", "10"]}], "167960"], "+", 
      RowBox[{
       FractionBox["1512", "143"], " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"15600", " ", 
          SuperscriptBox["Q", "2"]}], "-", 
         RowBox[{"100", " ", "Q", " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["\[Omega]", "4"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["Q", "2"], " ", "\[Omega]"}], "r"], "]"}]}]}], 
     ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "60775"], "\[ImaginaryI]", " ", "Q", " ", 
    SuperscriptBox["r", "2"], " ", 
    SuperscriptBox["\[Eta]", "9"], " ", "\[Omega]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"612612000", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "137"}], "+", 
         RowBox[{"60", " ", "EulerGamma"}]}], ")"}], " ", 
       SuperscriptBox["Q", "3"]}], "+", 
      RowBox[{"68", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "924263113"}], "+", 
         RowBox[{"36227100", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"60", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{"13835459", "+", 
            RowBox[{"2730", " ", "EulerGamma", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1687"}], "+", 
               RowBox[{"220", " ", "EulerGamma"}]}], ")"}]}], "-", 
            RowBox[{"300300", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "-", 
      RowBox[{"357170", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "137"}], "+", 
         RowBox[{"60", " ", "EulerGamma"}]}], ")"}], " ", "Q", " ", 
       SuperscriptBox["r", "6"], " ", 
       SuperscriptBox["\[Omega]", "4"]}], "+", 
      RowBox[{"385", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "137"}], "+", 
         RowBox[{"60", " ", "EulerGamma"}]}], ")"}], " ", 
       SuperscriptBox["r", "9"], " ", 
       SuperscriptBox["\[Omega]", "6"]}], "+", 
      RowBox[{"11138400", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "137"}], "+", 
            RowBox[{"60", " ", "EulerGamma"}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["Q", "2"], " ", "\[Omega]"}], "r"], "]"}]}], "+", 
         
         RowBox[{"440", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{4.0041690713488293`*^9, 4.004169071647509*^9}, 
   4.004169524902534*^9},ExpressionUUID->"0dbe4eb2-54e7-45cd-ab1f-\
b99c51d2bef7"]
}, Closed]],

Cell[CellGroupData[{

Cell["Up", "Subsection",
 CellChangeTimes->{{4.004168951913265*^9, 
  4.004168973249426*^9}},ExpressionUUID->"119ffcc7-3f4b-41db-9079-\
7b37fd8d66f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RUpl5", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"945", " ", "\[ImaginaryI]"}], 
     RowBox[{"64", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox["\[Omega]", "11"]}]]}], "+", 
   FractionBox[
    RowBox[{"63", " ", 
     RowBox[{"(", 
      RowBox[{"137", "-", 
       RowBox[{"60", " ", "EulerGamma"}]}], ")"}], " ", "Q", " ", 
     SuperscriptBox["\[Eta]", "3"]}], 
    RowBox[{"128", " ", 
     SuperscriptBox["r", "6"], " ", 
     SuperscriptBox["\[Omega]", "10"]}]], "-", 
   FractionBox[
    RowBox[{"105", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[Eta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"108", " ", "Q"}], "+", 
       RowBox[{
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox["r", "7"], " ", 
     SuperscriptBox["\[Omega]", "11"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "137"}], "+", 
       RowBox[{"60", " ", "EulerGamma"}]}], ")"}], " ", "Q", " ", 
     SuperscriptBox["\[Eta]", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"108", " ", "Q"}], "+", 
       RowBox[{
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], 
    RowBox[{"256", " ", 
     SuperscriptBox["r", "7"], " ", 
     SuperscriptBox["\[Omega]", "10"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[Eta]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"52920", " ", 
        SuperscriptBox["Q", "2"]}], "+", 
       RowBox[{"1568", " ", "Q", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["\[Omega]", "2"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["\[Omega]", "4"]}]}], ")"}]}], 
    RowBox[{"512", " ", 
     SuperscriptBox["r", "8"], " ", 
     SuperscriptBox["\[Omega]", "11"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"5120", " ", 
      SuperscriptBox["r", "8"], " ", 
      SuperscriptBox["\[Omega]", "10"]}]], 
    RowBox[{"(", 
     RowBox[{"137", "-", 
      RowBox[{"60", " ", "EulerGamma"}]}], ")"}], " ", "Q", " ", 
    SuperscriptBox["\[Eta]", "7"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"52920", " ", 
       SuperscriptBox["Q", "2"]}], "+", 
      RowBox[{"1568", " ", "Q", " ", 
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["r", "6"], " ", 
       SuperscriptBox["\[Omega]", "4"]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"56320", " ", 
          SuperscriptBox["r", "9"], " ", 
          SuperscriptBox["\[Omega]", "11"]}]]}], "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"46569600", " ", 
          SuperscriptBox["Q", "3"]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"(", 
           RowBox[{"883483", "+", 
            RowBox[{"420", " ", "EulerGamma", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1597"}], "+", 
               RowBox[{"330", " ", "EulerGamma"}]}], ")"}]}], "+", 
            RowBox[{"2100", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"18", " ", "\[ImaginaryI]"}], "-", 
               RowBox[{"11", " ", "\[Pi]"}]}], ")"}], " ", "\[Pi]"}]}], ")"}],
           " ", 
          SuperscriptBox["Q", "2"], " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{"24860", " ", "Q", " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox["\[Omega]", "4"]}], "+", 
         RowBox[{"55", " ", 
          SuperscriptBox["r", "9"], " ", 
          SuperscriptBox["\[Omega]", "6"]}]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"2835", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["Q", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", "r", " ", "\[Omega]"}], "]"}]}], 
       RowBox[{"352", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["\[Omega]", "9"]}]]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2514758400", " ", 
              SuperscriptBox["Q", "4"]}], "-", 
             RowBox[{"576", " ", 
              RowBox[{"(", 
               RowBox[{"2965799", "+", 
                RowBox[{"1260", " ", "EulerGamma", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1597"}], "+", 
                   RowBox[{"330", " ", "EulerGamma"}]}], ")"}]}], "-", 
                RowBox[{"6300", " ", "\[Pi]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "18"}], " ", "\[ImaginaryI]"}], "+", 
                   RowBox[{"11", " ", "\[Pi]"}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox["Q", "3"], " ", 
              SuperscriptBox["r", "3"], " ", 
              SuperscriptBox["\[Omega]", "2"]}], "-", 
             RowBox[{"32", " ", 
              RowBox[{"(", 
               RowBox[{"418429", "+", 
                RowBox[{"210", " ", "EulerGamma", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1597"}], "+", 
                   RowBox[{"330", " ", "EulerGamma"}]}], ")"}]}], "+", 
                RowBox[{"1050", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"18", " ", "\[ImaginaryI]"}], "-", 
                   RowBox[{"11", " ", "\[Pi]"}]}], ")"}], " ", "\[Pi]"}]}], 
               ")"}], " ", 
              SuperscriptBox["Q", "2"], " ", 
              SuperscriptBox["r", "6"], " ", 
              SuperscriptBox["\[Omega]", "4"]}], "+", 
             RowBox[{"22528", " ", "Q", " ", 
              SuperscriptBox["r", "9"], " ", 
              SuperscriptBox["\[Omega]", "6"]}], "+", 
             RowBox[{"55", " ", 
              SuperscriptBox["r", "12"], " ", 
              SuperscriptBox["\[Omega]", "8"]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1351680", " ", 
           SuperscriptBox["r", "10"], " ", 
           SuperscriptBox["\[Omega]", "11"]}], ")"}]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"315", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["Q", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"108", " ", "Q"}], "+", 
          RowBox[{
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", "r", " ", "\[Omega]"}], "]"}]}], 
       RowBox[{"704", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["\[Omega]", "9"]}]]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4576860288000", " ", 
              SuperscriptBox["Q", "5"]}], "-", 
             RowBox[{"141120", " ", 
              RowBox[{"(", 
               RowBox[{"40072237", "+", 
                RowBox[{"16380", " ", "EulerGamma", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1597"}], "+", 
                   RowBox[{"330", " ", "EulerGamma"}]}], ")"}]}], "-", 
                RowBox[{"81900", " ", "\[Pi]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "18"}], " ", "\[ImaginaryI]"}], "+", 
                   RowBox[{"11", " ", "\[Pi]"}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox["Q", "4"], " ", 
              SuperscriptBox["r", "3"], " ", 
              SuperscriptBox["\[Omega]", "2"]}], "-", 
             RowBox[{"46592", " ", 
              RowBox[{"(", 
               RowBox[{"3498343", "+", 
                RowBox[{"1470", " ", "EulerGamma", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1597"}], "+", 
                   RowBox[{"330", " ", "EulerGamma"}]}], ")"}]}], "-", 
                RowBox[{"7350", " ", "\[Pi]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "18"}], " ", "\[ImaginaryI]"}], "+", 
                   RowBox[{"11", " ", "\[Pi]"}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox["Q", "3"], " ", 
              SuperscriptBox["r", "6"], " ", 
              SuperscriptBox["\[Omega]", "4"]}], "-", 
             RowBox[{"3640", " ", 
              RowBox[{"(", 
               RowBox[{"108817", "+", 
                RowBox[{"60", " ", "EulerGamma", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1597"}], "+", 
                   RowBox[{"330", " ", "EulerGamma"}]}], ")"}]}], "+", 
                RowBox[{"300", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"18", " ", "\[ImaginaryI]"}], "-", 
                   RowBox[{"11", " ", "\[Pi]"}]}], ")"}], " ", "\[Pi]"}]}], 
               ")"}], " ", 
              SuperscriptBox["Q", "2"], " ", 
              SuperscriptBox["r", "9"], " ", 
              SuperscriptBox["\[Omega]", "6"]}], "+", 
             RowBox[{"803660", " ", "Q", " ", 
              SuperscriptBox["r", "12"], " ", 
              SuperscriptBox["\[Omega]", "8"]}], "+", 
             RowBox[{"5005", " ", 
              SuperscriptBox["r", "15"], " ", 
              SuperscriptBox["\[Omega]", "10"]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1230028800", " ", 
           SuperscriptBox["r", "11"], " ", 
           SuperscriptBox["\[Omega]", "11"]}], ")"}]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"9", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["Q", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"52920", " ", 
           SuperscriptBox["Q", "2"]}], "+", 
          RowBox[{"1568", " ", "Q", " ", 
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox["\[Omega]", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["r", "6"], " ", 
           SuperscriptBox["\[Omega]", "4"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", "r", " ", "\[Omega]"}], "]"}]}], 
       RowBox[{"2816", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox["\[Omega]", "9"]}]]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Eta]", "9"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"189", " ", 
        RowBox[{"(", 
         RowBox[{"137", "-", 
          RowBox[{"60", " ", "EulerGamma"}]}], ")"}], " ", 
        SuperscriptBox["Q", "3"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", "r", " ", "\[Omega]"}], "]"}]}], 
       RowBox[{"704", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox["\[Omega]", "8"]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "46569600"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "137"}], "+", 
              RowBox[{"60", " ", "EulerGamma"}]}], ")"}], " ", 
            SuperscriptBox["Q", "3"]}], "-", 
           RowBox[{"24860", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "137"}], "+", 
              RowBox[{"60", " ", "EulerGamma"}]}], ")"}], " ", "Q", " ", 
            SuperscriptBox["r", "6"], " ", 
            SuperscriptBox["\[Omega]", "4"]}], "+", 
           RowBox[{"55", " ", 
            RowBox[{"(", 
             RowBox[{"137", "-", 
              RowBox[{"60", " ", "EulerGamma"}]}], ")"}], " ", 
            SuperscriptBox["r", "9"], " ", 
            SuperscriptBox["\[Omega]", "6"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["Q", "2"], " ", 
            SuperscriptBox["r", "3"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "58154351"}], "-", 
              RowBox[{"5178600", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "+", 
              RowBox[{"60", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"EulerGamma", " ", 
                  RowBox[{"(", 
                   RowBox[{"969793", "+", 
                    RowBox[{"210", " ", "EulerGamma", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1687"}], "+", 
                    RowBox[{"220", " ", "EulerGamma"}]}], ")"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{
                 "37800", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", 
                  "\[Pi]"}], "+", 
                 RowBox[{"35", " ", 
                  RowBox[{"(", 
                   RowBox[{"1327", "-", 
                    RowBox[{"660", " ", "EulerGamma"}]}], ")"}], " ", 
                  SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
              RowBox[{"5544000", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}],
        "/", 
       RowBox[{"(", 
        RowBox[{"1689600", " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["\[Omega]", "10"]}], ")"}]}]}], ")"}]}]}]}]], "Input",\

 CellChangeTimes->{{4.004169073801484*^9, 4.004169074690179*^9}, {
  4.004169565842746*^9, 
  4.0041695673650846`*^9}},ExpressionUUID->"fa3153d0-5c80-407f-b156-\
c93d0ab46667"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Radiative Energy flux at infinity", "Section",
 CellChangeTimes->{{4.004169603014493*^9, 
  4.00416961548771*^9}},ExpressionUUID->"76976b7e-9888-4415-8245-\
1d468d057aee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dEdt", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["y", "4"], "3"], "-", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["y", "5"]}], "9"], "+", 
    RowBox[{
     FractionBox["2", "3"], " ", "\[Pi]", " ", 
     SuperscriptBox["y", 
      RowBox[{"11", "/", "2"}]]}], "-", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["y", "6"]}], "9"], "+", 
    RowBox[{
     FractionBox["16", "45"], " ", "\[Pi]", " ", 
     SuperscriptBox["y", 
      RowBox[{"13", "/", "2"}]]}], "-", 
    RowBox[{
     FractionBox["9887", "630"], " ", "\[Pi]", " ", 
     SuperscriptBox["y", 
      RowBox[{"15", "/", "2"}]]}], "+", 
    RowBox[{
     SuperscriptBox["y", "7"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["12172", "1215"], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "9"], "-", 
       RowBox[{
        FractionBox["2", "3"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "EulerGamma"}]], " ", "y"}], "]"}]}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{4.0041696175085297`*^9, 4.004169642320973*^9}, {
  4.004169678949003*^9, 
  4.004169680532819*^9}},ExpressionUUID->"92946d09-9e83-4cff-b9aa-\
529a89f7d622"]
}, Closed]],

Cell[CellGroupData[{

Cell["Self-force", "Section",
 CellChangeTimes->{{4.004169603014493*^9, 4.00416961548771*^9}, {
  4.004169697217928*^9, 
  4.004169701184293*^9}},ExpressionUUID->"b5184475-9b12-465a-9198-\
89363e81a689"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ft", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["y", "4"], "3"], "-", 
    FractionBox[
     RowBox[{"7", " ", 
      SuperscriptBox["y", "5"]}], "18"], "+", 
    RowBox[{
     FractionBox["2", "3"], " ", "\[Pi]", " ", 
     SuperscriptBox["y", 
      RowBox[{"11", "/", "2"}]]}], "-", 
    FractionBox[
     RowBox[{"283", " ", 
      SuperscriptBox["y", "6"]}], "72"], "+", 
    RowBox[{
     FractionBox["61", "45"], " ", "\[Pi]", " ", 
     SuperscriptBox["y", 
      RowBox[{"13", "/", "2"}]]}], "-", 
    FractionBox[
     RowBox[{"16687", " ", "\[Pi]", " ", 
      SuperscriptBox["y", 
       RowBox[{"15", "/", "2"}]]}], "1260"], "+", 
    RowBox[{
     SuperscriptBox["y", "7"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["80407", "19440"], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "9"], "-", 
       RowBox[{
        FractionBox["2", "3"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[Gamma]"}]], " ", "y"}], "]"}]}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{4.00416975853832*^9, 
  4.004169760908258*^9}},ExpressionUUID->"cfd7f2c1-5d1c-4ded-9af5-\
497b84c7477d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fr", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "3"]}], " ", "\[Pi]", " ", 
     SuperscriptBox["y", 
      RowBox[{"13", "/", "2"}]]}], "+", 
    RowBox[{
     SuperscriptBox["y", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1747", "135"], "+", 
       FractionBox[
        RowBox[{"11", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "128"], "-", 
       FractionBox[
        RowBox[{"128", " ", 
         RowBox[{"Log", "[", "2", "]"}]}], "15"], "-", 
       RowBox[{
        FractionBox["19", "9"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[Gamma]"}]], " ", "y"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["y", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["2", "9"]}], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "32"], "-", 
       RowBox[{
        FractionBox["2", "3"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[Gamma]"}]], " ", "y"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["y", "7"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["15473", "11340"], "+", 
       FractionBox[
        RowBox[{"4525", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "6144"], "+", 
       FractionBox[
        RowBox[{"5696", " ", 
         RowBox[{"Log", "[", "2", "]"}]}], "105"], "-", 
       FractionBox[
        RowBox[{"2187", " ", 
         RowBox[{"Log", "[", "3", "]"}]}], "70"], "+", 
       RowBox[{
        FractionBox["1213", "108"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[Gamma]"}]], " ", "y"}], "]"}]}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{4.004169762774679*^9, 
  4.004169770808584*^9}},ExpressionUUID->"07f90c4b-1b41-483f-8dfd-\
6a11bd0fa891"]
}, Closed]]
},
WindowSize->{779, 865},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"15.0 for Mac OS X ARM (64-bit) (May 19, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"12543d5c-723e-45b5-b6b4-30f636ee2a94"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 148, 3, 66, "Section",ExpressionUUID->"342ec87f-45cd-49a1-a182-25d09b3ccf01"],
Cell[CellGroupData[{
Cell[749, 29, 152, 3, 53, "Subsection",ExpressionUUID->"01e55931-b77b-47cf-8841-f92622839e0e"],
Cell[904, 34, 18114, 519, 1407, "Input",ExpressionUUID->"d4dd8b5e-c28f-47c7-bd55-51d78f3e66e4"]
}, Closed]],
Cell[CellGroupData[{
Cell[19055, 558, 150, 3, 37, "Subsection",ExpressionUUID->"270834e0-b1ec-4ee9-a75f-a821adcc824f"],
Cell[19208, 563, 34319, 937, 1971, "Input",ExpressionUUID->"0ff4694f-b3cd-44cc-a7e0-d4fd11fa8387"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[53576, 1506, 197, 4, 52, "Section",ExpressionUUID->"d00fb2d3-9b65-4df9-91c3-f5eb7035f934"],
Cell[CellGroupData[{
Cell[53798, 1514, 152, 3, 53, "Subsection",ExpressionUUID->"d0f1a9c5-1d88-4eee-9145-36bc20072024"],
Cell[53953, 1519, 8653, 253, 627, "Input",ExpressionUUID->"cbcb0d64-feaa-4598-b8a4-0ecb28c4d164"]
}, Closed]],
Cell[CellGroupData[{
Cell[62643, 1777, 150, 3, 37, "Subsection",ExpressionUUID->"9cacb7b1-a1c8-43de-922e-bdbee8e76773"],
Cell[62796, 1782, 14940, 425, 945, "Input",ExpressionUUID->"35067601-aa6e-412f-987e-9de39c848e3c"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[77785, 2213, 197, 4, 52, "Section",ExpressionUUID->"31cc80bb-2a12-4705-94ea-1faee6a4f79c"],
Cell[CellGroupData[{
Cell[78007, 2221, 152, 3, 53, "Subsection",ExpressionUUID->"8fd7fae9-1df2-48ba-ad50-3283571f9964"],
Cell[78162, 2226, 9559, 273, 715, "Input",ExpressionUUID->"1b3c74cb-8cc9-47d2-90bd-8ef2f8f45435"]
}, Closed]],
Cell[CellGroupData[{
Cell[87758, 2504, 150, 3, 37, "Subsection",ExpressionUUID->"625b2cc6-54c7-4018-8918-572944c6d0c6"],
Cell[87911, 2509, 14760, 406, 889, "Input",ExpressionUUID->"a7ab7ec0-73bc-4aed-b50c-a47026df2154"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[102720, 2921, 197, 4, 52, "Section",ExpressionUUID->"00d7e3a5-b0db-489e-b0ef-f7b951ed8a5a"],
Cell[CellGroupData[{
Cell[102942, 2929, 152, 3, 53, "Subsection",ExpressionUUID->"5d344b7b-4c4a-4943-9274-04c61529e8c8"],
Cell[103097, 2934, 10290, 292, 750, "Input",ExpressionUUID->"75e75f31-5018-4fb3-8e61-1a16c7e0243b"]
}, Closed]],
Cell[CellGroupData[{
Cell[113424, 3231, 150, 3, 37, "Subsection",ExpressionUUID->"3996b574-a7fd-4773-b8df-69334f127030"],
Cell[113577, 3236, 13865, 380, 887, "Input",ExpressionUUID->"b4683d65-efe8-479f-920b-5e1cb2da5d30"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[127491, 3622, 199, 4, 52, "Section",ExpressionUUID->"42f162b6-3939-42c8-b05d-c6aa7c4647b1"],
Cell[CellGroupData[{
Cell[127715, 3630, 152, 3, 53, "Subsection",ExpressionUUID->"01f66c26-e9b3-4137-83c1-d7256dab59c7"],
Cell[127870, 3635, 11027, 308, 446, "Input",ExpressionUUID->"93ef6088-2136-4ee4-8c0b-b00ec50417ee"]
}, Closed]],
Cell[CellGroupData[{
Cell[138934, 3948, 150, 3, 37, "Subsection",ExpressionUUID->"a08e4057-0a1c-4d21-9eb1-15e9e417ad5c"],
Cell[139087, 3953, 13180, 359, 540, "Input",ExpressionUUID->"61cdf7ed-61b1-4c59-9ce2-a6c795eb69a3"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[152316, 4318, 197, 4, 52, "Section",ExpressionUUID->"90bc22b1-6336-478b-88f1-3ccaefae9ef0"],
Cell[CellGroupData[{
Cell[152538, 4326, 152, 3, 53, "Subsection",ExpressionUUID->"7dfb9e9c-6025-4a95-ad97-81bc0904c4e4"],
Cell[152693, 4331, 11079, 312, 386, "Input",ExpressionUUID->"0dbe4eb2-54e7-45cd-ab1f-b99c51d2bef7"]
}, Closed]],
Cell[CellGroupData[{
Cell[163809, 4648, 150, 3, 37, "Subsection",ExpressionUUID->"119ffcc7-3f4b-41db-9079-7b37fd8d66f6"],
Cell[163962, 4653, 14173, 369, 538, "Input",ExpressionUUID->"fa3153d0-5c80-407f-b156-c93d0ab46667"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[178184, 5028, 177, 3, 52, "Section",ExpressionUUID->"76976b7e-9888-4415-8245-1d468d057aee"],
Cell[178364, 5033, 1350, 42, 90, "Input",ExpressionUUID->"92946d09-9e83-4cff-b9aa-529a89f7d622"]
}, Closed]],
Cell[CellGroupData[{
Cell[179751, 5080, 203, 4, 52, "Section",ExpressionUUID->"b5184475-9b12-465a-9198-89363e81a689"],
Cell[179957, 5086, 1302, 41, 90, "Input",ExpressionUUID->"cfd7f2c1-5d1c-4ded-9af5-497b84c7477d"],
Cell[181262, 5129, 2097, 64, 138, "Input",ExpressionUUID->"07f90c4b-1b41-483f-8dfd-6a11bd0fa891"]
}, Closed]]
}
]
*)


